Counterexamples to the Henning--Yeo Conjecture: Unbounded Fixed-Degree Gaps and Sharp First-Order Asymptotics

Henning and Yeo conjectured an upper bound on the identifying vertex cover number of a graph in terms of its order, size, and maximum degree. A two-parameter family $H_{t,r}$ of connected diameter-two graphs disproves the bound for every maximum degree at least four; after denominators are cleared, its margin is exactly $-(t-1)(r-1)$. The complement relation $\tau_D=n-\rho$ exposes the mechanism: diameter-two fibres admit at most one packing vertex, while degree deficit accumulates under tree gluing with controlled port loads. Writing $A_\Delta$ for the supremal additive gap at maximum degree exactly $\Delta$, an exact transfer formula gives $A_\Delta=+\infty$ for every $\Delta\ge 4$, using Petersen fibres in degrees four and five and the original $H_{t,r}$ blocks in higher degrees. If $c_\Delta$ denotes the corresponding supremal gap per vertex, rooted rook-graph fibres match a universal square-graph packing bound to first order. Consequently, $c_\Delta\sim 1/\Delta$, equivalently $\Delta c_\Delta\to 1$ as $\Delta\to\infty$.

==> anc/LICENSE.txt <==
MIT License

Copyright (c) 2026 Yufeng Wang

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/QA_REPRODUCIBILITY.md <==
# Reproducibility trust anchors

This file duplicates the canonical input digests in a human-readable QA record.
It is covered by `SHA256SUMS.txt`. The final zip digest is necessarily recorded
outside the zip in the adjacent `.zip.sha256` sidecar.

## Canonical metadata

- `catalogues/mckay_catalogue.json`
- SHA-256: `3b47f1e96e5aa296e556ecc89963d2ae6daccb4b8b43cfe9a4a4692df34de423`
- Official data page: <https://users.cecs.anu.edu.au/~bdm/data/graphs.html>

## McKay graph6 inputs (not redistributed)

| File | Records | SHA-256 |
|---|---:|---|
| `graph2.g6` | 2 | `b7cd2a004ade86133158ffa94292f1d79a1fa154874706bf33b9e841cd3fa4cb` |
| `graph3.g6` | 4 | `aefbaa12a956ed1f415fa897c455185134275a89a57ce1ef7d38f771c0d9129e` |
| `graph4.g6` | 11 | `c98e9d5ed38843ff55effb40b3ccc33e348027626268109e4811b64f4d7455ff` |
| `graph5.g6` | 34 | `9481bb6227eb9eb8e3de2a9d98ba29428dce99fb640bdb8f5752914b40ddc0fb` |
| `graph6.g6` | 156 | `3e854c54447bbde07316b94338a0b39ddb7d2c094dd63fb8867df829fdcc8043` |
| `graph7.g6` | 1044 | `5a878f1a46606da4733df250bf9a412d6ae0b3c73c2112e25d66ba00ae565b56` |

Together with the built-in null and one-vertex records, the total is 1,253.

## NetworkX Atlas input

- NetworkX version: `3.5`
- Installed resource: `networkx/generators/atlas.dat.gz`
- Bytes: 8,887
- SHA-256: `73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d`


==> anc/README.md <==
# Computational supplement v0.3

The archive `identifying-vertex-cover-supplement-v0.3-reproducible.zip`
contains source code, tests, pinned catalogue metadata, exact aggregate outputs,
dependency pins, and a SHA-256 manifest. It intentionally does **not**
redistribute third-party `.g6` data or Python bytecode.

All commands below must be run from the root of the extracted archive (the
directory containing this README). Module execution from another working
directory is intentionally not supported unless this directory is added to
`PYTHONPATH`.

## License

The original software and accompanying documentation in this archive are
released under the MIT License; see `LICENSE.txt`. Third-party graph
catalogues are not redistributed and remain subject to their source terms.

## What is independently checked

1. A NetworkX 3.5 checker reads the packaged Graph Atlas data file and records
   the actual `atlas.dat.gz` path, byte length, and SHA-256 digest. It computes
   the identifying-cover number directly and independently computes the packing
   number.
2. A Python-standard-library-only checker decodes graph6 itself and performs
   both subset enumerations without importing NetworkX. It audits the official
   Brendan McKay catalogues against fixed URLs, record counts, byte lengths,
   and SHA-256 digests before evaluating them.
3. Both routes check all 1,253 nonisomorphic graphs of orders 0 through 7,
   verify `tau_D + rho = n`, find no counterexample, and certify the order-eight
   graph `GXFGXC` with `(n,m,Delta,tau_D,rho)=(8,11,4,7,1)` and margin `-1`.

For disconnected graphs, vertices in different components are explicitly
treated as having distance infinity. Thus they may coexist in a packing.

## Environment

Create a clean Python 3.12 environment and install the single runtime
dependency. Windows PowerShell:

```powershell
py -3.12 -m venv .venv
.\.venv\Scripts\python.exe -m pip install -r requirements.txt
```

POSIX shells (Linux/macOS):

```sh
python3.12 -m venv .venv
.venv/bin/python -m pip install -r requirements.txt
```

For every remaining PowerShell example, POSIX users should replace
`.\.venv\Scripts\python.exe` (or `py -3.12`) with `.venv/bin/python`, replace
the PowerShell continuation backtick with `\`, and use `${TMPDIR:-/tmp}` in
place of `$env:TEMP`.

## NetworkX Graph Atlas route

```powershell
.\.venv\Scripts\python.exe -m experiments.certify_identifying_counterexample `
  --output output/small-witness-reproduced.json
```

The expected NetworkX input metadata are in
`catalogues/networkx_atlas.json`. The command fails unless the installed
NetworkX version, `atlas.dat.gz` length, and digest match the pinned values.

## Independent McKay graph6 route

The official data page is:

<https://users.cecs.anu.edu.au/~bdm/data/graphs.html>

The exact URLs and expected SHA-256 values for `graph2.g6` through
`graph7.g6` are recorded in `catalogues/mckay_catalogue.json`. Choose either
method below. The input directory may be anywhere outside this supplement.
If it must be placed inside the extracted tree, use `downloads/`,
`external_data/`, or `local-data/`; these documented local-data directories
are excluded from the release manifest and archive.

Automatic download and verification:

```powershell
py -3.12 -m experiments.certify_stdlib_mckay `
  --input-dir "$env:TEMP\ivc-mckay-catalogue" `
  --download `
  --output output/stdlib-mckay-reproduced.json
```

POSIX equivalent:

```sh
.venv/bin/python -m experiments.certify_stdlib_mckay \
  --input-dir "${TMPDIR:-/tmp}/ivc-mckay-catalogue" \
  --download \
  --output output/stdlib-mckay-reproduced.json
```

Manual placement:

1. Download `graph2.g6` through `graph7.g6` from the URLs in the metadata file.
2. Put all six files in one directory without renaming them.
3. Run the same command without `--download`.

The null and one-vertex graph6 records (`?` and `@`) are built into the checker;
the six downloaded files contribute the remaining 1,251 records.
The canonical certificate uses only the packaged, hash-pinned metadata.
Supplying another `--metadata` path is rejected unless
`--allow-noncanonical-metadata` is explicit, and such diagnostic runs always
write `certificate_passed: false`. Duplicate raw graph6 records are rejected.

When NetworkX and the six external files are both available, run the exact
isomorphism-class cross-check:

```powershell
.\.venv\Scripts\python.exe -m experiments.cross_check_catalogues `
  --input-dir "$env:TEMP\ivc-mckay-catalogue" `
  --output output/catalogue-crosscheck-reproduced.json
```

This matches the two 1,253-element catalogues as multisets of graph
isomorphism classes, after bucketing by order, size, and degree sequence.

## Family checks and tests

```powershell
.\.venv\Scripts\python.exe -m experiments.certify_identifying_family `
  --max-t 8 --max-r 8 --brute-force-order 12 `
  --output output/family-reproduced.json
.\.venv\Scripts\python.exe -m unittest discover -s tests -v
```

Tests cover the null graph, disconnected graphs, the `H_2,2` relabeling,
the complete NetworkX census, pinned external catalogue metadata, manifest
coverage, and absence of redistributed `.g6`/`.pyc` files.

It is safe to run the commands in the order shown above. The root-local
`.venv/`, the three documented local-data directories, `__pycache__/`,
`*.pyc`, `*.tmp`, `output/*-reproduced.json`, and root-level release ZIPs and
`.zip.sha256` sidecars are local artifacts: tests and release construction
ignore them, and the builder never packages them.

Reference JSON files are immutable packaged evidence. Reproduction commands
write separate `*-reproduced.json` files. Each certifier removes a stale target
before starting and writes new JSON atomically, so a failed run cannot leave an
old success result at the requested output path. Always check the process exit
code as well as `certificate_passed`.

## Offline expectations

This archive is intentionally not a fully self-contained offline bundle.
The NetworkX route needs NetworkX 3.5 to be already installed or available in
a local package cache. The standard-library route needs the six McKay files to
be pre-positioned when the network is unavailable. Once those route-specific
inputs exist, neither census performs network access. Their pinned hashes are
also copied into `QA_REPRODUCIBILITY.md`.

## Manifest and release archive

Regenerate the manifest only after all source and aggregate output files are
final:

```powershell
.\.venv\Scripts\python.exe -m tools.generate_manifest
.\.venv\Scripts\python.exe -m unittest discover -s tests -v
.\.venv\Scripts\python.exe -m tools.build_release
```

`SHA256SUMS.txt` is the explicit release allowlist and covers every distributed
file except itself. The deterministic builder verifies every listed hash and
also scans all non-local-artifact paths; a modified listed file or an unlisted
source/distribution addition makes the manifest stale and the build fails.
It then includes the manifest and rejects `.g6`, `.pyc`, and `__pycache__`
members. The top-level zip digest is stored outside
the archive in `identifying-vertex-cover-supplement-v0.3-reproducible.zip.sha256`;
publish that sidecar with the archive so the internal manifest has an external
trust anchor.


==> anc/SHA256SUMS.txt <==
44d03d7dd9ecb404bbb9551040cf5923dba0fab2723b5546e3b90b8fc6496412  LICENSE.txt
b94977f20d9359bdcc0dd77880cdae8e5610668fd3b3ee6421f8b0fc56b34140  QA_REPRODUCIBILITY.md
8dd221606c854c1c10e34d372af7286f8c3753c3178249ad9590747ec8007884  README.md
3b47f1e96e5aa296e556ecc89963d2ae6daccb4b8b43cfe9a4a4692df34de423  catalogues/mckay_catalogue.json
a4ab7b9a1d85bdbca240dfadbf7768636c57f14fb56179daa51dba82fcc4edc6  catalogues/networkx_atlas.json
75a11da44c802486bc6f65640aa48a730f0f684c5c07a42ba3cd1735eb3fb070  experiments/__init__.py
cd473751af6491b0e342642f8dac7c00fd0a014a93ab8ab6008c6ee07e76faf1  experiments/certify_identifying_counterexample.py
91c0202535796d11c45fed62f23552592b643e9cf302cd0139c3e93faaf4bfbd  experiments/certify_identifying_family.py
deb6778e7329829e83a1599c15fe74268fc99d248a001a6c0c1598a70f9cb3a6  experiments/certify_stdlib_mckay.py
095030655bcb158105d1aa5c3be1a8e7f72a1736808c03c5104e3e5a64fbe5cd  experiments/cross_check_catalogues.py
43e1eb11dca4b9db91224484eb70ed2723838bf63bca8b8a8bc4c98b11454edd  orchard/__init__.py
cb6cfa85d18535912ec4f1d181362aee69c9fcf52402a85f77aa562eeacc22ee  orchard/artifacts.py
af61b199c9b4a4329639fa1f95d27beb3732138579d3b202b5ef22aa577fcce4  orchard/constructions/__init__.py
ce098034702e09e4b5dd9debec1913e7bc07a6a18f56acccbca8840564d33dd5  orchard/constructions/identifying_counterexamples.py
d90da574bf8e3e997c0a3ce0fe522d78759f2e56163022a8dc1e3a4bb43703ea  orchard/evaluators/__init__.py
9e964376a082476fae123a0f8f0d7d08f4de9873e8591fbf1e4a004142e648d5  orchard/evaluators/identifying_vertex_cover.py
ddb62c52aec6d74a81cd2289160100b05392e54234faa99ba420cf8da4f65d6d  orchard/graph_common.py
729c1c3e8293166f146f63c41bab0ec1a4102610b853d6e76800809aa57a78d2  output/catalogue-crosscheck-reference.json
e1c9a723778708aefa2073220c51ee8e2980294a848627a52ace6188cdbd9b88  output/family-reference.json
0061d9d439c720fffd554c6c653010ef0629f1d518a93a4c2446730ccc0419bb  output/small-witness-reference.json
9a38ad88c71495cc9e11acedf339a8047e985a4e4f3c2c89712740b5bcee45a4  output/stdlib-mckay-reference.json
d617f742c7feb29397a1f1e407db73a1d623b09b362c52e969f81358cfd167c5  requirements-lock.txt
d617f742c7feb29397a1f1e407db73a1d623b09b362c52e969f81358cfd167c5  requirements.txt
75a11da44c802486bc6f65640aa48a730f0f684c5c07a42ba3cd1735eb3fb070  tests/__init__.py
fed01ad5019634f8ca3c2ba8d7e24e83db740ff67107dbb92cfac73d20eea39a  tests/test_identifying_vertex_cover.py
acd19e8a054115f19a6f76e48b17a0874b224b24a2aec972299725dc80a53362  tests/test_reproducibility.py
254e68bde4d1a30430e241e43d91901fd44252b5b61b3768d8821d476c20134c  tools/__init__.py
8d7dab7301b3e0680b54939d8fa38af7db7db19ddfeab13d841d497fb40f7d4f  tools/build_release.py
5e5b93b4cb9c3cd89e5e49f9a26004f8e06cf3a3a77ffe9133294572b733fd6e  tools/generate_manifest.py


==> anc/catalogues/mckay_catalogue.json <==
{
  "data_page": "https://users.cecs.anu.edu.au/~bdm/data/graphs.html",
  "format_page": "https://users.cecs.anu.edu.au/~bdm/data/formats",
  "license_page": "https://users.cecs.anu.edu.au/~bdm/data/",
  "notes": [
    "Third-party graph6 records are intentionally not redistributed in this archive.",
    "The null graph and the one-vertex graph are represented locally by the graph6 records ? and @.",
    "Download graph2.g6 through graph7.g6 from the listed URLs, or use the checker's --download option."
  ],
  "files": [
    {
      "name": "graph2.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph2.g6",
      "order": 2,
      "records": 2,
      "bytes": 6,
      "sha256": "b7cd2a004ade86133158ffa94292f1d79a1fa154874706bf33b9e841cd3fa4cb"
    },
    {
      "name": "graph3.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph3.g6",
      "order": 3,
      "records": 4,
      "bytes": 12,
      "sha256": "aefbaa12a956ed1f415fa897c455185134275a89a57ce1ef7d38f771c0d9129e"
    },
    {
      "name": "graph4.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph4.g6",
      "order": 4,
      "records": 11,
      "bytes": 33,
      "sha256": "c98e9d5ed38843ff55effb40b3ccc33e348027626268109e4811b64f4d7455ff"
    },
    {
      "name": "graph5.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph5.g6",
      "order": 5,
      "records": 34,
      "bytes": 136,
      "sha256": "9481bb6227eb9eb8e3de2a9d98ba29428dce99fb640bdb8f5752914b40ddc0fb"
    },
    {
      "name": "graph6.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph6.g6",
      "order": 6,
      "records": 156,
      "bytes": 780,
      "sha256": "3e854c54447bbde07316b94338a0b39ddb7d2c094dd63fb8867df829fdcc8043"
    },
    {
      "name": "graph7.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph7.g6",
      "order": 7,
      "records": 1044,
      "bytes": 6264,
      "sha256": "5a878f1a46606da4733df250bf9a412d6ae0b3c73c2112e25d66ba00ae565b56"
    }
  ],
  "expected_counts_by_order": {
    "0": 1,
    "1": 1,
    "2": 2,
    "3": 4,
    "4": 11,
    "5": 34,
    "6": 156,
    "7": 1044
  },
  "expected_total": 1253
}


==> anc/catalogues/networkx_atlas.json <==
{
  "package": "networkx",
  "version": "3.5",
  "distribution_file": "networkx/generators/atlas.dat.gz",
  "source_url": "https://github.com/networkx/networkx/blob/networkx-3.5/networkx/generators/atlas.dat.gz",
  "bytes": 8887,
  "sha256": "73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d",
  "expected_counts_by_order": {
    "0": 1,
    "1": 1,
    "2": 2,
    "3": 4,
    "4": 11,
    "5": 34,
    "6": 156,
    "7": 1044
  },
  "expected_total": 1253
}


==> anc/experiments/__init__.py <==




==> anc/experiments/certify_identifying_counterexample.py <==
from __future__ import annotations

import argparse
import itertools
import json
import sys
from collections import Counter
from pathlib import Path

import networkx as nx
import networkx.generators.atlas as atlas_module

from orchard.artifacts import prepare_output, runtime_manifest, sha256_file, write_json
from orchard.evaluators.identifying_vertex_cover import evaluate as reference_evaluate
from orchard.graph_common import graph_certificate


DEFAULT_GRAPH6 = "GXFGXC"
ROOT = Path(__file__).resolve().parents[1]
ATLAS_METADATA = ROOT / "catalogues" / "networkx_atlas.json"


def edge_signature(edge: tuple[int, int], selected: frozenset[int]) -> tuple[int, ...]:
    return tuple(sorted(set(edge).intersection(selected)))


def independently_identifies(graph: nx.Graph, selected: frozenset[int]) -> bool:
    signatures = [edge_signature(edge, selected) for edge in graph.edges()]
    return all(signatures) and len(signatures) == len(set(signatures))


def independent_tau(graph: nx.Graph) -> tuple[int, tuple[int, ...], dict[int, int]]:
    vertices = tuple(graph.nodes())
    counts: dict[int, int] = {}
    first_witness: tuple[int, ...] | None = None
    optimum: int | None = None
    for size in range(len(vertices) + 1):
        count = 0
        for selected in itertools.combinations(vertices, size):
            if independently_identifies(graph, frozenset(selected)):
                count += 1
                if first_witness is None:
                    first_witness = selected
                    optimum = size
        counts[size] = count
    if first_witness is None or optimum is None:
        raise RuntimeError("the full vertex set should identify every simple graph")
    return optimum, first_witness, counts


def independent_rho(graph: nx.Graph) -> tuple[int, tuple[int, ...]]:
    """Use distance infinity for vertices in distinct components."""
    vertices = tuple(graph.nodes())
    distances = dict(nx.all_pairs_shortest_path_length(graph))
    for size in range(len(vertices), -1, -1):
        for selected in itertools.combinations(vertices, size):
            if all(
                distances[left].get(right, float("inf")) >= 3
                for left, right in itertools.combinations(selected, 2)
            ):
                return size, selected
    raise RuntimeError("empty packing should always exist")


def independent_evaluate(graph: nx.Graph) -> dict[str, object]:
    tau, witness, counts = independent_tau(graph)
    rho, packing = independent_rho(graph)
    order = graph.number_of_nodes()
    size = graph.number_of_edges()
    maximum_degree = max(dict(graph.degree()).values(), default=0)
    left = (maximum_degree * maximum_degree + 1) * tau
    right = maximum_degree * (maximum_degree - 1) * order + 2 * size
    return {
        "tau_D": tau,
        "identifying_witness": list(witness),
        "identifying_cover_counts_by_size": counts,
        "rho": rho,
        "packing_witness": list(packing),
        "tau_plus_rho": tau + rho,
        "left_integer": left,
        "right_integer": right,
        "margin": right - left,
        "holds": left <= right,
        "diameter": nx.diameter(graph) if order and nx.is_connected(graph) else None,
    }


def atlas_data_path() -> Path:
    return Path(atlas_module.__file__).resolve().with_name("atlas.dat.gz")


def audit_atlas_input() -> dict[str, object]:
    expected = json.loads(ATLAS_METADATA.read_text(encoding="utf-8"))
    path = atlas_data_path()
    actual = {
        "path": expected["distribution_file"],
        "bytes": path.stat().st_size,
        "sha256": sha256_file(path),
        "networkx_version": nx.__version__,
    }
    actual["matches_pinned_metadata"] = (
        actual["networkx_version"] == expected["version"]
        and actual["bytes"] == expected["bytes"]
        and actual["sha256"] == expected["sha256"]
    )
    actual["metadata"] = expected
    return actual


def census_through_seven() -> dict[str, object]:
    graphs = nx.graph_atlas_g()
    counts = Counter(graph.number_of_nodes() for graph in graphs)
    violations: list[dict[str, object]] = []
    identity_failures = 0
    minimum_margin: int | None = None
    for graph in graphs:
        result = independent_evaluate(graph)
        identity_failures += result["tau_plus_rho"] != graph.number_of_nodes()
        minimum_margin = (
            result["margin"]
            if minimum_margin is None
            else min(minimum_margin, result["margin"])
        )
        if not result["holds"]:
            violations.append({**graph_certificate(graph), **result})
    return {
        "unlabeled_graphs_evaluated": len(graphs),
        "counts_by_order": dict(sorted(counts.items())),
        "maximum_order": max(counts),
        "distance_between_components": "infinity",
        "identity_failures": identity_failures,
        "minimum_margin": minimum_margin,
        "violation_count": len(violations),
        "violations": violations,
    }


def h22_relabeling_isomorphism(graph: nx.Graph) -> bool:
    canonical_edges = {
        (0, 2), (0, 3), (1, 2), (1, 3),
        (0, 4), (4, 6), (1, 6),
        (0, 5), (5, 7), (1, 7), (6, 7),
    }
    relabel = (2, 5, 0, 1, 3, 7, 4, 6)
    mapped = {tuple(sorted((relabel[u], relabel[v]))) for u, v in canonical_edges}
    return mapped == {tuple(sorted(edge)) for edge in graph.edges()}


def induced_minimality(graph: nx.Graph) -> dict[str, object]:
    vertices = tuple(graph.nodes())
    violations = []
    checked = 0
    for size in range(1, len(vertices)):
        for selected in itertools.combinations(vertices, size):
            subgraph = graph.subgraph(selected).copy()
            checked += 1
            result = independent_evaluate(subgraph)
            if not result["holds"]:
                violations.append({**graph_certificate(subgraph), **result})
    return {"proper_induced_subgraphs_checked": checked, "violations": violations}


def main() -> int:
    parser = argparse.ArgumentParser(description="Certify the identifying-cover counterexample")
    parser.add_argument("--graph6", default=DEFAULT_GRAPH6)
    parser.add_argument("--output", type=Path, required=True)
    arguments = parser.parse_args()
    prepare_output(arguments.output)
    graph = nx.from_graph6_bytes(arguments.graph6.encode("ascii"))
    independent = independent_evaluate(graph)
    reference = reference_evaluate(graph, cross_check=True)
    atlas_audit = audit_atlas_input()
    census = census_through_seven()
    relabeling_ok = h22_relabeling_isomorphism(graph)
    agreement = (
        independent["tau_D"] == reference["tau_D"]
        and independent["rho"] + independent["tau_D"] == graph.number_of_nodes()
        and independent["margin"] == reference["margin_numerator"]
        and independent["holds"] == reference["holds"]
    )
    payload = {
        "candidate_id": "ORC-GRAPH-0003-CE-0001",
        "candidate": graph_certificate(graph),
        "explicit_relabeling": [2, 5, 0, 1, 3, 7, 4, 6],
        "explicit_relabeling_isomorphism": relabeling_ok,
        "independent_definition_check": independent,
        "reference_evaluator": reference,
        "independent_checker_agrees": agreement,
        "networkx_atlas_input": atlas_audit,
        "census_through_order_7": census,
        "induced_minimality": induced_minimality(graph),
        "runtime": runtime_manifest(
            sys.argv,
            [Path(__file__), ATLAS_METADATA, atlas_data_path()],
        ),
    }
    payload["certificate_passed"] = (
        atlas_audit["matches_pinned_metadata"]
        and census["unlabeled_graphs_evaluated"] == 1253
        and census["identity_failures"] == 0
        and census["violation_count"] == 0
        and agreement
        and relabeling_ok
        and independent["margin"] == -1
        and not payload["induced_minimality"]["violations"]
    )
    write_json(arguments.output, payload)
    print(json.dumps({
        "graph6": arguments.graph6,
        "parameters": {
            "n": graph.number_of_nodes(),
            "m": graph.number_of_edges(),
            "Delta": max(dict(graph.degree()).values()),
            "tau_D": independent["tau_D"],
            "rho": independent["rho"],
        },
        "atlas_records": census["unlabeled_graphs_evaluated"],
        "atlas_sha256": atlas_audit["sha256"],
        "margin": independent["margin"],
        "certificate_passed": payload["certificate_passed"],
    }, indent=2))
    return 0 if payload["certificate_passed"] else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/experiments/certify_identifying_family.py <==
from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

import networkx as nx

from experiments.certify_identifying_counterexample import independent_evaluate
from orchard.artifacts import prepare_output, runtime_manifest, write_json
from orchard.constructions.identifying_counterexamples import (
    FamilyParameters,
    construct,
    construct_chain,
    theoretical_parameters,
    theoretical_chain_parameters,
)
from orchard.evaluators.identifying_vertex_cover import evaluate as reference_evaluate
from orchard.graph_common import graph_certificate


def certify_instance(t: int, r: int, brute_force_order: int) -> dict[str, object]:
    parameters = FamilyParameters(t=t, r=r)
    graph = construct(parameters)
    theory = theoretical_parameters(parameters)
    structural = {
        "connected": nx.is_connected(graph),
        "diameter": nx.diameter(graph),
        "observed_order": graph.number_of_nodes(),
        "observed_size": graph.number_of_edges(),
        "observed_maximum_degree": max(dict(graph.degree()).values()),
        "degree_sequence": sorted(dict(graph.degree()).values(), reverse=True),
    }
    structural_agreement = (
        structural["connected"]
        and structural["diameter"] == theory["diameter"]
        and structural["observed_order"] == theory["order"]
        and structural["observed_size"] == theory["size"]
        and structural["observed_maximum_degree"] == theory["maximum_degree"]
    )
    brute_force = None
    reference = None
    if graph.number_of_nodes() <= brute_force_order:
        brute_force = independent_evaluate(graph)
        reference = reference_evaluate(graph, cross_check=True)
    expected_margin = theory["margin_numerator"]
    computational_agreement = (
        brute_force is None
        or (
            brute_force["rho"] == theory["rho"]
            and brute_force["tau_D"] == theory["tau_D"]
            and brute_force["margin"] == expected_margin
            and reference is not None
            and reference["margin_numerator"] == expected_margin
        )
    )
    return {
        "parameters": {"t": t, "r": r},
        "theory": theory,
        "structure": structural,
        "graph": graph_certificate(graph),
        "brute_force_definition_check": brute_force,
        "reference_evaluator": reference,
        "instance_passed": structural_agreement and computational_agreement and expected_margin < 0,
    }


def is_packing(graph: nx.Graph, selected: list[int]) -> bool:
    return all(
        nx.shortest_path_length(graph, left, right) >= 3
        for index, left in enumerate(selected)
        for right in selected[index + 1 :]
    )


def certify_chain_instance(
    t: int,
    r: int,
    copies: int,
    brute_force_order: int,
) -> dict[str, object]:
    parameters = FamilyParameters(t=t, r=r)
    graph = construct_chain(parameters, copies)
    theory = theoretical_chain_parameters(parameters, copies)
    blocks = graph.graph["blocks"]
    packing_witness = graph.graph["packing_witness"]
    structural = {
        "connected": nx.is_connected(graph),
        "observed_order": graph.number_of_nodes(),
        "observed_size": graph.number_of_edges(),
        "observed_maximum_degree": max(dict(graph.degree()).values()),
        "block_internal_diameters": [nx.diameter(graph.subgraph(block)) for block in blocks],
        "packing_witness": packing_witness,
        "packing_witness_is_valid": is_packing(graph, packing_witness),
        "packing_upper_bound": (
            "at most one packing vertex per block because each induced H(t,r) block "
            "has diameter two"
        ),
    }
    structural_agreement = (
        structural["connected"]
        and structural["observed_order"] == theory["order"]
        and structural["observed_size"] == theory["size"]
        and structural["observed_maximum_degree"] == theory["maximum_degree"]
        and structural["block_internal_diameters"] == [2] * copies
        and structural["packing_witness_is_valid"]
        and len(packing_witness) == theory["rho"]
    )
    brute_force = None
    reference = None
    if graph.number_of_nodes() <= brute_force_order:
        brute_force = independent_evaluate(graph)
        reference = reference_evaluate(graph, cross_check=True)
    computational_agreement = (
        brute_force is None
        or (
            brute_force["rho"] == theory["rho"]
            and brute_force["tau_D"] == theory["tau_D"]
            and brute_force["margin"] == theory["margin_numerator"]
            and reference is not None
            and reference["margin_numerator"] == theory["margin_numerator"]
        )
    )
    return {
        "parameters": {"t": t, "r": r, "copies": copies},
        "theory": theory,
        "structure": structural,
        "graph": graph_certificate(graph),
        "brute_force_definition_check": brute_force,
        "reference_evaluator": reference,
        "instance_passed": structural_agreement and computational_agreement,
    }


def main() -> int:
    parser = argparse.ArgumentParser(description="Certify a finite grid of the Orchard H(t,r) counterexample family")
    parser.add_argument("--max-t", type=int, default=6)
    parser.add_argument("--max-r", type=int, default=6)
    parser.add_argument("--brute-force-order", type=int, default=12)
    parser.add_argument("--output", type=Path, required=True)
    arguments = parser.parse_args()
    prepare_output(arguments.output)
    if arguments.max_t < 2 or arguments.max_r < 2:
        parser.error("max-t and max-r must be at least 2")
    instances = [
        certify_instance(t, r, arguments.brute_force_order)
        for t in range(2, arguments.max_t + 1)
        for r in range(2, arguments.max_r + 1)
    ]
    chain_instances = [
        certify_chain_instance(3, 3, copies, arguments.brute_force_order)
        for copies in range(1, 9)
    ]
    payload = {
        "family_id": "ORC-GRAPH-0003-FAMILY-H-TR",
        "definition": {
            "parameter_range": "integers t,r >= 2",
            "order": "t+2r+2",
            "size": "2t+3r+r(r-1)/2",
            "maximum_degree": "t+r",
            "diameter": 2,
            "rho": 1,
            "tau_D": "t+2r+1",
            "conjecture_margin": "-(t-1)(r-1)",
        },
        "finite_grid": {
            "t_range": [2, arguments.max_t],
            "r_range": [2, arguments.max_r],
            "brute_force_through_order": arguments.brute_force_order,
            "instances": instances,
            "all_passed": all(instance["instance_passed"] for instance in instances),
        },
        "connected_chain_subfamily": {
            "base_parameters": {"t": 3, "r": 3},
            "copy_range": [1, 8],
            "order": "11k",
            "size": "18k+(k-1)=19k-1",
            "maximum_degree": 6,
            "rho": "k",
            "tau_D": "10k",
            "conjecture_margin": "-4k+2(k-1)=-2k-2",
            "instances": chain_instances,
            "all_passed": all(instance["instance_passed"] for instance in chain_instances),
        },
        "runtime": runtime_manifest(
            sys.argv,
            [
                Path(__file__),
                Path(__file__).parents[1]
                / "orchard"
                / "constructions"
                / "identifying_counterexamples.py",
            ],
        ),
    }
    write_json(arguments.output, payload)
    all_passed = (
        payload["finite_grid"]["all_passed"]
        and payload["connected_chain_subfamily"]["all_passed"]
    )
    print(
        json.dumps(
            {
                "instances": len(instances),
                "brute_forced": sum(
                    instance["brute_force_definition_check"] is not None
                    for instance in instances
                ),
                "all_passed": payload["finite_grid"]["all_passed"],
                "chain_instances": len(chain_instances),
                "chain_all_passed": payload["connected_chain_subfamily"]["all_passed"],
                "minimum_margin": min(
                    instance["theory"]["margin_numerator"] for instance in instances
                ),
            },
            indent=2,
        )
    )
    return 0 if all_passed else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/experiments/certify_stdlib_mckay.py <==
from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import sys
import tempfile
import urllib.request
from collections import Counter
from datetime import datetime, timezone
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
DEFAULT_METADATA = ROOT / "catalogues" / "mckay_catalogue.json"
CANONICAL_METADATA_SHA256 = "3b47f1e96e5aa296e556ecc89963d2ae6daccb4b8b43cfe9a4a4692df34de423"
BUILTIN_RECORDS = ("?", "@")


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def download_catalogue(metadata: dict[str, object], input_dir: Path) -> None:
    input_dir.mkdir(parents=True, exist_ok=True)
    for entry in metadata["files"]:
        target = input_dir / entry["name"]
        request = urllib.request.Request(
            entry["url"],
            headers={"User-Agent": "ivc-supplement-v0.3-reproducibility-check"},
        )
        with urllib.request.urlopen(request, timeout=60) as response:
            data = response.read()
        if sha256_bytes(data) != entry["sha256"]:
            raise ValueError(f"download hash mismatch for {entry['name']}")
        with tempfile.NamedTemporaryFile(dir=input_dir, delete=False) as handle:
            handle.write(data)
            temporary = Path(handle.name)
        temporary.replace(target)


def decode_graph6(record: str) -> tuple[int, list[tuple[int, int]], list[int]]:
    """Decode graph6 records of order at most 62 using only the stdlib."""
    values = [ord(character) - 63 for character in record.strip()]
    if not values or not 0 <= values[0] <= 62:
        raise ValueError(f"unsupported graph6 header: {record!r}")
    order = values[0]
    bits: list[int] = []
    for value in values[1:]:
        if not 0 <= value <= 63:
            raise ValueError(f"invalid graph6 byte in {record!r}")
        bits.extend((value >> shift) & 1 for shift in range(5, -1, -1))
    required = order * (order - 1) // 2
    if len(bits) < required:
        raise ValueError(f"truncated graph6 record: {record!r}")
    adjacency = [0] * order
    edges: list[tuple[int, int]] = []
    index = 0
    for right in range(1, order):
        for left in range(right):
            if bits[index]:
                edges.append((left, right))
                adjacency[left] |= 1 << right
                adjacency[right] |= 1 << left
            index += 1
    return order, edges, adjacency


def identifying_cover_number(order: int, edges: list[tuple[int, int]]) -> int:
    edge_masks = [(1 << left) | (1 << right) for left, right in edges]
    for size in range(order + 1):
        for vertices in itertools.combinations(range(order), size):
            selected = sum(1 << vertex for vertex in vertices)
            signatures = [edge & selected for edge in edge_masks]
            if all(signatures) and len(signatures) == len(set(signatures)):
                return size
    raise AssertionError("the full vertex set identifies all distinct simple edges")


def packing_number(order: int, adjacency: list[int]) -> int:
    """Treat vertices in different components as having infinite distance."""
    for size in range(order, -1, -1):
        for vertices in itertools.combinations(range(order), size):
            if all(
                not (adjacency[left] & (1 << right))
                and not (adjacency[left] & adjacency[right])
                for left, right in itertools.combinations(vertices, 2)
            ):
                return size
    raise AssertionError("the empty set is a packing")


def evaluate_graph6(record: str) -> dict[str, int | bool]:
    order, edges, adjacency = decode_graph6(record)
    tau = identifying_cover_number(order, edges)
    rho = packing_number(order, adjacency)
    maximum_degree = max((row.bit_count() for row in adjacency), default=0)
    left = (maximum_degree * maximum_degree + 1) * tau
    right = maximum_degree * (maximum_degree - 1) * order + 2 * len(edges)
    return {
        "n": order,
        "m": len(edges),
        "Delta": maximum_degree,
        "tau_D": tau,
        "rho": rho,
        "tau_plus_rho": tau + rho,
        "margin": right - left,
        "holds": left <= right,
    }


def validate_catalogue_files(
    metadata: dict[str, object], input_dir: Path
) -> tuple[list[str], list[dict[str, object]]]:
    records = list(BUILTIN_RECORDS)
    audited_inputs: list[dict[str, object]] = []
    for entry in metadata["files"]:
        path = input_dir / entry["name"]
        if not path.is_file():
            raise FileNotFoundError(
                f"missing {path}; use --download or follow catalogues/mckay_catalogue.json"
            )
        data = path.read_bytes()
        actual_records = data.decode("ascii").splitlines()
        actual = {
            "name": entry["name"],
            "url": entry["url"],
            "provided_filename": path.name,
            "bytes": len(data),
            "records": len(actual_records),
            "unique_records": len(set(actual_records)),
            "sha256": sha256_bytes(data),
        }
        actual["matches_pinned_metadata"] = (
            actual["bytes"] == entry["bytes"]
            and actual["records"] == entry["records"]
            and actual["unique_records"] == entry["records"]
            and actual["sha256"] == entry["sha256"]
            and all(decode_graph6(record)[0] == entry["order"] for record in actual_records)
        )
        if not actual["matches_pinned_metadata"]:
            raise ValueError(f"catalogue validation failed for {entry['name']}: {actual}")
        audited_inputs.append(actual)
        records.extend(actual_records)
    return records, audited_inputs


def h22_relabeling_isomorphism() -> bool:
    _, representative_edges, _ = decode_graph6("GXFGXC")
    canonical_edges = {
        (0, 2), (0, 3), (1, 2), (1, 3),
        (0, 4), (4, 6), (1, 6),
        (0, 5), (5, 7), (1, 7), (6, 7),
    }
    relabel = (2, 5, 0, 1, 3, 7, 4, 6)
    mapped = {tuple(sorted((relabel[u], relabel[v]))) for u, v in canonical_edges}
    return mapped == set(representative_edges)


def certify(
    metadata_path: Path,
    input_dir: Path,
    *,
    canonical_run: bool = True,
) -> dict[str, object]:
    metadata_bytes = metadata_path.read_bytes()
    metadata = json.loads(metadata_bytes)
    records, audited_inputs = validate_catalogue_files(metadata, input_dir)
    results = [evaluate_graph6(record) for record in records]
    counts = Counter(result["n"] for result in results)
    h22 = evaluate_graph6("GXFGXC")
    expected_counts = {int(key): value for key, value in metadata["expected_counts_by_order"].items()}
    payload = {
        "implementation": "Python standard library only; no NetworkX imports",
        "canonical_run": canonical_run,
        "distance_between_components": "infinity",
        "catalogue_metadata": {
            "path": metadata_path.name,
            "sha256": sha256_bytes(metadata_bytes),
            "data_page": metadata["data_page"],
            "format_page": metadata["format_page"],
        },
        "audited_inputs": audited_inputs,
        "records": len(records),
        "unique_raw_records": len(set(records)),
        "counts_by_order": dict(sorted(counts.items())),
        "identity_failures": sum(result["tau_plus_rho"] != result["n"] for result in results),
        "violations": sum(not result["holds"] for result in results),
        "minimum_margin": min(result["margin"] for result in results),
        "H22": h22,
        "H22_relabeling": [2, 5, 0, 1, 3, 7, 4, 6],
        "H22_relabeling_isomorphism": h22_relabeling_isomorphism(),
        "created_at": datetime.now(timezone.utc).isoformat(),
    }
    payload["evaluation_passed"] = (
        payload["records"] == metadata["expected_total"]
        and payload["unique_raw_records"] == metadata["expected_total"]
        and payload["counts_by_order"] == expected_counts
        and payload["identity_failures"] == 0
        and payload["violations"] == 0
        and payload["H22_relabeling_isomorphism"]
        and h22 == {
            "n": 8,
            "m": 11,
            "Delta": 4,
            "tau_D": 7,
            "rho": 1,
            "tau_plus_rho": 8,
            "margin": -1,
            "holds": False,
        }
    )
    payload["certificate_passed"] = canonical_run and payload["evaluation_passed"]
    return payload


def write_json(path: Path, payload: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    temporary.replace(path)


def prepare_output(path: Path) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.unlink(missing_ok=True)
    path.with_suffix(path.suffix + ".tmp").unlink(missing_ok=True)


def main() -> int:
    parser = argparse.ArgumentParser(description="Audit McKay graph6 catalogues with stdlib only")
    parser.add_argument("--metadata", type=Path, default=DEFAULT_METADATA)
    parser.add_argument("--input-dir", type=Path, required=True)
    parser.add_argument("--download", action="store_true")
    parser.add_argument(
        "--allow-noncanonical-metadata",
        action="store_true",
        help="evaluate custom metadata but force certificate_passed=false",
    )
    parser.add_argument("--output", type=Path, required=True)
    arguments = parser.parse_args()
    prepare_output(arguments.output)
    metadata_bytes = arguments.metadata.read_bytes()
    metadata_hash = sha256_bytes(metadata_bytes)
    canonical_run = (
        arguments.metadata.resolve() == DEFAULT_METADATA.resolve()
        and metadata_hash == CANONICAL_METADATA_SHA256
    )
    if not canonical_run and not arguments.allow_noncanonical_metadata:
        parser.error(
            "custom or modified metadata is noncanonical; pass "
            "--allow-noncanonical-metadata only for diagnostics"
        )
    metadata = json.loads(metadata_bytes)
    if arguments.download:
        download_catalogue(metadata, arguments.input_dir)
    payload = certify(
        arguments.metadata,
        arguments.input_dir,
        canonical_run=canonical_run,
    )
    write_json(arguments.output, payload)
    print(json.dumps({
        "records": payload["records"],
        "counts_by_order": payload["counts_by_order"],
        "identity_failures": payload["identity_failures"],
        "violations": payload["violations"],
        "minimum_margin": payload["minimum_margin"],
        "H22": payload["H22"],
        "canonical_run": payload["canonical_run"],
        "evaluation_passed": payload["evaluation_passed"],
        "certificate_passed": payload["certificate_passed"],
    }, indent=2))
    return 0 if payload["certificate_passed"] else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/experiments/cross_check_catalogues.py <==
from __future__ import annotations

import argparse
import json
import sys
from collections import Counter, defaultdict
from pathlib import Path

import networkx as nx

from experiments.certify_identifying_counterexample import atlas_data_path, audit_atlas_input
from experiments.certify_stdlib_mckay import (
    CANONICAL_METADATA_SHA256,
    DEFAULT_METADATA,
    BUILTIN_RECORDS,
    decode_graph6,
    sha256_bytes,
    validate_catalogue_files,
)
from orchard.artifacts import prepare_output, runtime_manifest, write_json


def decoded_to_networkx(record: str) -> nx.Graph:
    order, edges, _ = decode_graph6(record)
    graph = nx.Graph()
    graph.add_nodes_from(range(order))
    graph.add_edges_from(edges)
    return graph


def invariant(graph: nx.Graph) -> tuple[int, int, tuple[int, ...]]:
    return (
        graph.number_of_nodes(),
        graph.number_of_edges(),
        tuple(sorted((degree for _, degree in graph.degree()), reverse=True)),
    )


def catalogue_multiset_comparison(
    graph6_records: list[str], atlas_graphs: list[nx.Graph]
) -> dict[str, object]:
    buckets: dict[tuple[int, int, tuple[int, ...]], list[nx.Graph]] = defaultdict(list)
    for graph in atlas_graphs:
        buckets[invariant(graph)].append(graph)
    unmatched_graph6: list[str] = []
    matched = 0
    for record in graph6_records:
        candidate = decoded_to_networkx(record)
        bucket = buckets[invariant(candidate)]
        match_index = next(
            (index for index, graph in enumerate(bucket) if nx.is_isomorphic(candidate, graph)),
            None,
        )
        if match_index is None:
            unmatched_graph6.append(record)
        else:
            bucket.pop(match_index)
            matched += 1
    unmatched_atlas = sum(len(bucket) for bucket in buckets.values())
    return {
        "graph6_records": len(graph6_records),
        "atlas_records": len(atlas_graphs),
        "matched_isomorphism_classes": matched,
        "unmatched_graph6_count": len(unmatched_graph6),
        "unmatched_graph6_records": unmatched_graph6[:20],
        "unmatched_atlas_count": unmatched_atlas,
        "sets_equal": not unmatched_graph6 and unmatched_atlas == 0,
    }


def main() -> int:
    parser = argparse.ArgumentParser(
        description="Cross-check the canonical McKay graph6 catalogue against NetworkX Atlas"
    )
    parser.add_argument("--input-dir", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    arguments = parser.parse_args()
    prepare_output(arguments.output)

    metadata_bytes = DEFAULT_METADATA.read_bytes()
    if sha256_bytes(metadata_bytes) != CANONICAL_METADATA_SHA256:
        raise ValueError("canonical McKay metadata hash mismatch")
    metadata = json.loads(metadata_bytes)
    records, audited_inputs = validate_catalogue_files(metadata, arguments.input_dir)
    atlas_audit = audit_atlas_input()
    atlas_graphs = nx.graph_atlas_g()
    comparison = catalogue_multiset_comparison(records, atlas_graphs)
    counts_graph6 = Counter(decode_graph6(record)[0] for record in records)
    counts_atlas = Counter(graph.number_of_nodes() for graph in atlas_graphs)
    payload = {
        "method": "exact NetworkX isomorphism after order/size/degree-sequence bucketing",
        "mckay_metadata_sha256": CANONICAL_METADATA_SHA256,
        "mckay_inputs": audited_inputs,
        "networkx_atlas_input": atlas_audit,
        "raw_graph6_records_unique": len(records) == len(set(records)),
        "counts_by_order_equal": counts_graph6 == counts_atlas,
        "comparison": comparison,
        "runtime": runtime_manifest(
            sys.argv,
            [
                Path(__file__),
                DEFAULT_METADATA,
                atlas_data_path(),
                *(arguments.input_dir / entry["name"] for entry in metadata["files"]),
            ],
        ),
    }
    payload["certificate_passed"] = (
        atlas_audit["matches_pinned_metadata"]
        and payload["raw_graph6_records_unique"]
        and payload["counts_by_order_equal"]
        and comparison["sets_equal"]
        and comparison["matched_isomorphism_classes"] == 1253
    )
    write_json(arguments.output, payload)
    print(json.dumps({
        "matched_isomorphism_classes": comparison["matched_isomorphism_classes"],
        "unmatched_graph6_count": comparison["unmatched_graph6_count"],
        "unmatched_atlas_count": comparison["unmatched_atlas_count"],
        "certificate_passed": payload["certificate_passed"],
    }, indent=2))
    return 0 if payload["certificate_passed"] else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/identifying-vertex-cover-supplement-v0.3-reproducible.zip.sha256 <==
488a630ec7492857f89283d7e34ccfc1cf56cc1bb9f8c48db8b5f57114f3bbc9  identifying-vertex-cover-supplement-v0.3-reproducible.zip


==> anc/orchard/__init__.py <==
"""Identifying vertex cover reproducibility supplement."""

__version__ = "0.3.0"


==> anc/orchard/artifacts.py <==
from __future__ import annotations

import hashlib
import json
import platform
import subprocess
import sys
from datetime import datetime
from pathlib import Path
from typing import Any, Iterable


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def portable_command(command: list[str], working_directory: Path) -> list[str]:
    """Render command arguments without publishing machine-specific paths."""
    rendered: list[str] = []
    for argument in command:
        candidate = Path(argument)
        if not candidate.is_absolute():
            rendered.append(argument)
            continue
        resolved = candidate.resolve()
        try:
            rendered.append(resolved.relative_to(working_directory).as_posix())
        except ValueError:
            rendered.append(f"<external>/{resolved.name}")
    return rendered


def runtime_manifest(command: list[str], inputs: Iterable[Path]) -> dict[str, Any]:
    try:
        pip_freeze = subprocess.run(
            [sys.executable, "-m", "pip", "freeze", "--local"],
            check=True,
            capture_output=True,
            text=True,
        ).stdout.splitlines()
    except subprocess.SubprocessError:
        pip_freeze = []
    input_records = []
    working_directory = Path.cwd().resolve()
    for path in inputs:
        resolved = path.resolve()
        try:
            display_path = resolved.relative_to(working_directory).as_posix()
        except ValueError:
            display_path = f"<external>/{resolved.name}"
        input_records.append(
            {
                "path": display_path,
                "bytes": resolved.stat().st_size,
                "sha256": sha256_file(resolved),
            }
        )
    return {
        "created_at": datetime.now().astimezone().isoformat(),
        "command": portable_command(command, working_directory),
        "python": sys.version,
        "platform": platform.platform(),
        "dependencies": sorted(pip_freeze),
        "inputs": input_records,
    }


def write_json(path: Path, payload: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(
        json.dumps(payload, ensure_ascii=False, indent=2) + "\n",
        encoding="utf-8",
    )
    temporary.replace(path)


def prepare_output(path: Path) -> None:
    """Remove stale success artifacts before a new certification attempt."""
    path.parent.mkdir(parents=True, exist_ok=True)
    path.unlink(missing_ok=True)
    path.with_suffix(path.suffix + ".tmp").unlink(missing_ok=True)


==> anc/orchard/constructions/__init__.py <==
"""Parameterized graph constructions used by Orchard-G."""



==> anc/orchard/constructions/identifying_counterexamples.py <==
from __future__ import annotations

from dataclasses import dataclass

import networkx as nx


@dataclass(frozen=True)
class FamilyParameters:
    t: int
    r: int

    def validate(self) -> None:
        if self.t < 2 or self.r < 2:
            raise ValueError("the counterexample family requires t,r >= 2")


def construct(parameters: FamilyParameters) -> nx.Graph:
    """Construct H(t,r), the Orchard identifying-cover counterexample family."""
    parameters.validate()
    t, r = parameters.t, parameters.r
    graph = nx.Graph()
    a, b = 0, 1
    shared = list(range(2, 2 + t))
    c_vertices = list(range(2 + t, 2 + t + r))
    d_vertices = list(range(2 + t + r, 2 + t + 2 * r))
    graph.add_nodes_from([a, b, *shared, *c_vertices, *d_vertices])
    for vertex in shared:
        graph.add_edges_from([(a, vertex), (b, vertex)])
    for c_vertex, d_vertex in zip(c_vertices, d_vertices, strict=True):
        graph.add_edges_from([(a, c_vertex), (c_vertex, d_vertex), (d_vertex, b)])
    graph.add_edges_from(
        (left, right)
        for index, left in enumerate(d_vertices)
        for right in d_vertices[index + 1 :]
    )
    graph.graph.update(
        {
            "family": "Orchard-H(t,r)",
            "t": t,
            "r": r,
            "parts": {
                "hubs": [a, b],
                "shared": shared,
                "c": c_vertices,
                "d": d_vertices,
            },
        }
    )
    return graph


def theoretical_parameters(parameters: FamilyParameters) -> dict[str, int]:
    parameters.validate()
    t, r = parameters.t, parameters.r
    order = 2 + t + 2 * r
    size = 2 * t + 3 * r + r * (r - 1) // 2
    maximum_degree = t + r
    packing_number = 1
    identifying_cover_number = order - 1
    margin = -(t - 1) * (r - 1)
    denominator = maximum_degree * maximum_degree + 1
    return {
        "order": order,
        "size": size,
        "maximum_degree": maximum_degree,
        "diameter": 2,
        "rho": packing_number,
        "tau_D": identifying_cover_number,
        "margin_numerator": margin,
        "bound_denominator": denominator,
        "tau_gap_numerator": -margin,
    }


def construct_chain(parameters: FamilyParameters, copies: int) -> nx.Graph:
    """Join ``copies`` of H(t,r) through distinguished c-vertices."""
    parameters.validate()
    if copies < 1:
        raise ValueError("the chain requires at least one copy")
    blocks: list[list[int]] = []
    distinguished_c: list[int] = []
    packing_witness: list[int] = []
    chain = nx.Graph()
    offset = 0
    for block_index in range(copies):
        block = construct(parameters)
        mapping = {vertex: vertex + offset for vertex in block.nodes()}
        relabeled = nx.relabel_nodes(block, mapping)
        block_nodes = sorted(relabeled.nodes())
        chain.add_nodes_from(block_nodes, block=block_index)
        chain.add_edges_from(relabeled.edges())
        blocks.append(block_nodes)
        distinguished_c.append(mapping[block.graph["parts"]["c"][0]])
        packing_witness.append(mapping[block.graph["parts"]["hubs"][0]])
        offset += block.number_of_nodes()
    chain.add_edges_from(
        (distinguished_c[index], distinguished_c[index + 1])
        for index in range(copies - 1)
    )
    chain.graph.update(
        {
            "family": "Orchard-chain-H(t,r,k)",
            "t": parameters.t,
            "r": parameters.r,
            "copies": copies,
            "blocks": blocks,
            "bridge_vertices": distinguished_c,
            "packing_witness": packing_witness,
        }
    )
    return chain


def theoretical_chain_parameters(
    parameters: FamilyParameters,
    copies: int,
) -> dict[str, int]:
    parameters.validate()
    if copies < 1:
        raise ValueError("the chain requires at least one copy")
    base = theoretical_parameters(parameters)
    violation_per_block = (parameters.t - 1) * (parameters.r - 1)
    margin = -copies * violation_per_block + 2 * (copies - 1)
    return {
        "order": copies * base["order"],
        "size": copies * base["size"] + copies - 1,
        "maximum_degree": base["maximum_degree"],
        "rho": copies,
        "tau_D": copies * (base["order"] - 1),
        "margin_numerator": margin,
        "bound_denominator": base["bound_denominator"],
        "tau_gap_numerator": -margin,
    }



==> anc/orchard/evaluators/__init__.py <==
"""Exact evaluators used by Orchard-G."""




==> anc/orchard/evaluators/identifying_vertex_cover.py <==
from __future__ import annotations

from itertools import combinations
from typing import Any

import networkx as nx

from orchard.graph_common import graph_certificate


def is_identifying_vertex_cover(graph: nx.Graph, selected: set[int]) -> bool:
    signatures: set[frozenset[int]] = set()
    for left, right in graph.edges():
        signature = frozenset((left, right)).intersection(selected)
        if not signature or signature in signatures:
            return False
        signatures.add(signature)
    return True


def identifying_vertex_cover_number(
    graph: nx.Graph,
) -> tuple[int, tuple[int, ...]]:
    nodes = tuple(sorted(graph.nodes()))
    for size in range(len(nodes) + 1):
        for selected in combinations(nodes, size):
            if is_identifying_vertex_cover(graph, set(selected)):
                return size, selected
    raise RuntimeError("the full vertex set must identify all distinct edges")


def packing_number(graph: nx.Graph) -> tuple[int, tuple[int, ...]]:
    nodes = tuple(sorted(graph.nodes()))
    closed_neighborhoods = {
        node: {node, *graph.neighbors(node)} for node in nodes
    }
    for size in range(len(nodes), -1, -1):
        for selected in combinations(nodes, size):
            if all(
                closed_neighborhoods[left].isdisjoint(closed_neighborhoods[right])
                for left, right in combinations(selected, 2)
            ):
                return size, selected
    raise RuntimeError("the empty set must be a packing")


def evaluate(graph: nx.Graph, cross_check: bool = False) -> dict[str, Any]:
    tau, witness = identifying_vertex_cover_number(graph)
    packing_witness: tuple[int, ...] | None = None
    if cross_check:
        rho, packing_witness = packing_number(graph)
        independent_tau = graph.number_of_nodes() - rho
        if independent_tau != tau:
            raise ArithmeticError(
                f"identifying-cover checker disagreement: {tau} != {independent_tau}"
            )
    order = graph.number_of_nodes()
    edge_count = graph.number_of_edges()
    maximum_degree = max((degree for _, degree in graph.degree()), default=0)
    denominator = maximum_degree * maximum_degree + 1
    numerator = maximum_degree * (maximum_degree - 1) * order + 2 * edge_count
    margin = numerator - tau * denominator
    return {
        "eligible": True,
        "holds": margin >= 0,
        "tau_D": tau,
        "witness": list(witness),
        "packing_witness": list(packing_witness) if packing_witness is not None else None,
        "cross_checked": cross_check,
        "maximum_degree": maximum_degree,
        "margin_numerator": margin,
        "bound_numerator": numerator,
        "bound_denominator": denominator,
        "certificate": graph_certificate(graph),
    }



==> anc/orchard/graph_common.py <==
from __future__ import annotations

from typing import Any

import networkx as nx


def graph_certificate(graph: nx.Graph) -> dict[str, Any]:
    normalized = nx.convert_node_labels_to_integers(graph, ordering="sorted")
    return {
        "order": normalized.number_of_nodes(),
        "size": normalized.number_of_edges(),
        "graph6": nx.to_graph6_bytes(normalized, header=False).decode("ascii").strip(),
        "edges": [list(edge) for edge in sorted(normalized.edges())],
        "degree_sequence": sorted((degree for _, degree in normalized.degree()), reverse=True),
    }


def is_cycle_graph(graph: nx.Graph, k: int) -> bool:
    return (
        graph.number_of_nodes() == k
        and graph.number_of_edges() == k
        and nx.is_connected(graph)
        and all(degree == 2 for _, degree in graph.degree())
    )




==> anc/output/catalogue-crosscheck-reference.json <==
{
  "method": "exact NetworkX isomorphism after order/size/degree-sequence bucketing",
  "mckay_metadata_sha256": "3b47f1e96e5aa296e556ecc89963d2ae6daccb4b8b43cfe9a4a4692df34de423",
  "mckay_inputs": [
    {
      "name": "graph2.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph2.g6",
      "provided_filename": "graph2.g6",
      "bytes": 6,
      "records": 2,
      "unique_records": 2,
      "sha256": "b7cd2a004ade86133158ffa94292f1d79a1fa154874706bf33b9e841cd3fa4cb",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph3.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph3.g6",
      "provided_filename": "graph3.g6",
      "bytes": 12,
      "records": 4,
      "unique_records": 4,
      "sha256": "aefbaa12a956ed1f415fa897c455185134275a89a57ce1ef7d38f771c0d9129e",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph4.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph4.g6",
      "provided_filename": "graph4.g6",
      "bytes": 33,
      "records": 11,
      "unique_records": 11,
      "sha256": "c98e9d5ed38843ff55effb40b3ccc33e348027626268109e4811b64f4d7455ff",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph5.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph5.g6",
      "provided_filename": "graph5.g6",
      "bytes": 136,
      "records": 34,
      "unique_records": 34,
      "sha256": "9481bb6227eb9eb8e3de2a9d98ba29428dce99fb640bdb8f5752914b40ddc0fb",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph6.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph6.g6",
      "provided_filename": "graph6.g6",
      "bytes": 780,
      "records": 156,
      "unique_records": 156,
      "sha256": "3e854c54447bbde07316b94338a0b39ddb7d2c094dd63fb8867df829fdcc8043",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph7.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph7.g6",
      "provided_filename": "graph7.g6",
      "bytes": 6264,
      "records": 1044,
      "unique_records": 1044,
      "sha256": "5a878f1a46606da4733df250bf9a412d6ae0b3c73c2112e25d66ba00ae565b56",
      "matches_pinned_metadata": true
    }
  ],
  "networkx_atlas_input": {
    "path": "networkx/generators/atlas.dat.gz",
    "bytes": 8887,
    "sha256": "73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d",
    "networkx_version": "3.5",
    "matches_pinned_metadata": true,
    "metadata": {
      "package": "networkx",
      "version": "3.5",
      "distribution_file": "networkx/generators/atlas.dat.gz",
      "source_url": "https://github.com/networkx/networkx/blob/networkx-3.5/networkx/generators/atlas.dat.gz",
      "bytes": 8887,
      "sha256": "73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d",
      "expected_counts_by_order": {
        "0": 1,
        "1": 1,
        "2": 2,
        "3": 4,
        "4": 11,
        "5": 34,
        "6": 156,
        "7": 1044
      },
      "expected_total": 1253
    }
  },
  "raw_graph6_records_unique": true,
  "counts_by_order_equal": true,
  "comparison": {
    "graph6_records": 1253,
    "atlas_records": 1253,
    "matched_isomorphism_classes": 1253,
    "unmatched_graph6_count": 0,
    "unmatched_graph6_records": [],
    "unmatched_atlas_count": 0,
    "sets_equal": true
  },
  "runtime": {
    "created_at": "2026-08-18T19:54:47.505472+08:00",
    "command": [
      "experiments/cross_check_catalogues.py",
      "--input-dir",
      "<external>/mckay-graphs",
      "--output",
      "output/catalogue-crosscheck-reference.json"
    ],
    "python": "3.12.10 (tags/v3.12.10:0cc8128, Apr  8 2025, 12:21:36) [MSC v.1943 64 bit (AMD64)]",
    "platform": "Windows-11-10.0.26200-SP0",
    "dependencies": [
      "networkx==3.5"
    ],
    "inputs": [
      {
        "path": "experiments/cross_check_catalogues.py",
        "bytes": 4656,
        "sha256": "095030655bcb158105d1aa5c3be1a8e7f72a1736808c03c5104e3e5a64fbe5cd"
      },
      {
        "path": "catalogues/mckay_catalogue.json",
        "bytes": 2183,
        "sha256": "3b47f1e96e5aa296e556ecc89963d2ae6daccb4b8b43cfe9a4a4692df34de423"
      },
      {
        "path": "<external>/atlas.dat.gz",
        "bytes": 8887,
        "sha256": "73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d"
      },
      {
        "path": "<external>/graph2.g6",
        "bytes": 6,
        "sha256": "b7cd2a004ade86133158ffa94292f1d79a1fa154874706bf33b9e841cd3fa4cb"
      },
      {
        "path": "<external>/graph3.g6",
        "bytes": 12,
        "sha256": "aefbaa12a956ed1f415fa897c455185134275a89a57ce1ef7d38f771c0d9129e"
      },
      {
        "path": "<external>/graph4.g6",
        "bytes": 33,
        "sha256": "c98e9d5ed38843ff55effb40b3ccc33e348027626268109e4811b64f4d7455ff"
      },
      {
        "path": "<external>/graph5.g6",
        "bytes": 136,
        "sha256": "9481bb6227eb9eb8e3de2a9d98ba29428dce99fb640bdb8f5752914b40ddc0fb"
      },
      {
        "path": "<external>/graph6.g6",
        "bytes": 780,
        "sha256": "3e854c54447bbde07316b94338a0b39ddb7d2c094dd63fb8867df829fdcc8043"
      },
      {
        "path": "<external>/graph7.g6",
        "bytes": 6264,
        "sha256": "5a878f1a46606da4733df250bf9a412d6ae0b3c73c2112e25d66ba00ae565b56"
      }
    ]
  },
  "certificate_passed": true
}


==> anc/output/family-reference.json <==
{
  "family_id": "ORC-GRAPH-0003-FAMILY-H-TR",
  "definition": {
    "parameter_range": "integers t,r >= 2",
    "order": "t+2r+2",
    "size": "2t+3r+r(r-1)/2",
    "maximum_degree": "t+r",
    "diameter": 2,
    "rho": 1,
    "tau_D": "t+2r+1",
    "conjecture_margin": "-(t-1)(r-1)"
  },
  "finite_grid": {
    "t_range": [
      2,
      8
    ],
    "r_range": [
      2,
      8
    ],
    "brute_force_through_order": 12,
    "instances": [
      {
        "parameters": {
          "t": 2,
          "r": 2
        },
        "theory": {
          "order": 8,
          "size": 11,
          "maximum_degree": 4,
          "diameter": 2,
          "rho": 1,
          "tau_D": 7,
          "margin_numerator": -1,
          "bound_denominator": 17,
          "tau_gap_numerator": 1
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 8,
          "observed_size": 11,
          "observed_maximum_degree": 4,
          "degree_sequence": [
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 8,
          "size": 11,
          "graph6": "G]aAQK",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              4,
              6
            ],
            [
              5,
              7
            ],
            [
              6,
              7
            ]
          ],
          "degree_sequence": [
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 7,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 8,
            "8": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 8,
          "left_integer": 119,
          "right_integer": 118,
          "margin": -1,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 7,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 4,
          "margin_numerator": -1,
          "bound_numerator": 118,
          "bound_denominator": 17,
          "certificate": {
            "order": 8,
            "size": 11,
            "graph6": "G]aAQK",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                6
              ],
              [
                1,
                7
              ],
              [
                4,
                6
              ],
              [
                5,
                7
              ],
              [
                6,
                7
              ]
            ],
            "degree_sequence": [
              4,
              4,
              3,
              3,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 2,
          "r": 3
        },
        "theory": {
          "order": 10,
          "size": 16,
          "maximum_degree": 5,
          "diameter": 2,
          "rho": 1,
          "tau_D": 9,
          "margin_numerator": -2,
          "bound_denominator": 26,
          "tau_gap_numerator": 2
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 10,
          "observed_size": 16,
          "observed_maximum_degree": 5,
          "degree_sequence": [
            5,
            5,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 10,
          "size": 16,
          "graph6": "I]aCAPDOw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              4,
              7
            ],
            [
              5,
              8
            ],
            [
              6,
              9
            ],
            [
              7,
              8
            ],
            [
              7,
              9
            ],
            [
              8,
              9
            ]
          ],
          "degree_sequence": [
            5,
            5,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 9,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 0,
            "9": 10,
            "10": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 10,
          "left_integer": 234,
          "right_integer": 232,
          "margin": -2,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 9,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 5,
          "margin_numerator": -2,
          "bound_numerator": 232,
          "bound_denominator": 26,
          "certificate": {
            "order": 10,
            "size": 16,
            "graph6": "I]aCAPDOw",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                7
              ],
              [
                1,
                8
              ],
              [
                1,
                9
              ],
              [
                4,
                7
              ],
              [
                5,
                8
              ],
              [
                6,
                9
              ],
              [
                7,
                8
              ],
              [
                7,
                9
              ],
              [
                8,
                9
              ]
            ],
            "degree_sequence": [
              5,
              5,
              4,
              4,
              4,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 2,
          "r": 4
        },
        "theory": {
          "order": 12,
          "size": 22,
          "maximum_degree": 6,
          "diameter": 2,
          "rho": 1,
          "tau_D": 11,
          "margin_numerator": -3,
          "bound_denominator": 37,
          "tau_gap_numerator": 3
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 12,
          "observed_size": 22,
          "observed_maximum_degree": 6,
          "degree_sequence": [
            6,
            6,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 12,
          "size": 22,
          "graph6": "K]aCC@GPIDgN",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              4,
              8
            ],
            [
              5,
              9
            ],
            [
              6,
              10
            ],
            [
              7,
              11
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              8,
              11
            ],
            [
              9,
              10
            ],
            [
              9,
              11
            ],
            [
              10,
              11
            ]
          ],
          "degree_sequence": [
            6,
            6,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 11,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 0,
            "9": 0,
            "10": 0,
            "11": 12,
            "12": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 12,
          "left_integer": 407,
          "right_integer": 404,
          "margin": -3,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 11,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 6,
          "margin_numerator": -3,
          "bound_numerator": 404,
          "bound_denominator": 37,
          "certificate": {
            "order": 12,
            "size": 22,
            "graph6": "K]aCC@GPIDgN",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                0,
                7
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                8
              ],
              [
                1,
                9
              ],
              [
                1,
                10
              ],
              [
                1,
                11
              ],
              [
                4,
                8
              ],
              [
                5,
                9
              ],
              [
                6,
                10
              ],
              [
                7,
                11
              ],
              [
                8,
                9
              ],
              [
                8,
                10
              ],
              [
                8,
                11
              ],
              [
                9,
                10
              ],
              [
                9,
                11
              ],
              [
                10,
                11
              ]
            ],
            "degree_sequence": [
              6,
              6,
              5,
              5,
              5,
              5,
              2,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 2,
          "r": 5
        },
        "theory": {
          "order": 14,
          "size": 29,
          "maximum_degree": 7,
          "diameter": 2,
          "rho": 1,
          "tau_D": 13,
          "margin_numerator": -4,
          "bound_denominator": 50,
          "tau_gap_numerator": 4
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 14,
          "observed_size": 29,
          "observed_maximum_degree": 7,
          "degree_sequence": [
            7,
            7,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 14,
          "size": 29,
          "graph6": "M]aCCA?QAGgROVON_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              4,
              9
            ],
            [
              5,
              10
            ],
            [
              6,
              11
            ],
            [
              7,
              12
            ],
            [
              8,
              13
            ],
            [
              9,
              10
            ],
            [
              9,
              11
            ],
            [
              9,
              12
            ],
            [
              9,
              13
            ],
            [
              10,
              11
            ],
            [
              10,
              12
            ],
            [
              10,
              13
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              12,
              13
            ]
          ],
          "degree_sequence": [
            7,
            7,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 2,
          "r": 6
        },
        "theory": {
          "order": 16,
          "size": 37,
          "maximum_degree": 8,
          "diameter": 2,
          "rho": 1,
          "tau_D": 15,
          "margin_numerator": -5,
          "bound_denominator": 65,
          "tau_gap_numerator": 5
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 16,
          "observed_size": 37,
          "observed_maximum_degree": 8,
          "degree_sequence": [
            8,
            8,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 16,
          "size": 37,
          "graph6": "O]aCCA?_AOG`ObORgDy?~",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              4,
              10
            ],
            [
              5,
              11
            ],
            [
              6,
              12
            ],
            [
              7,
              13
            ],
            [
              8,
              14
            ],
            [
              9,
              15
            ],
            [
              10,
              11
            ],
            [
              10,
              12
            ],
            [
              10,
              13
            ],
            [
              10,
              14
            ],
            [
              10,
              15
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              14,
              15
            ]
          ],
          "degree_sequence": [
            8,
            8,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 2,
          "r": 7
        },
        "theory": {
          "order": 18,
          "size": 46,
          "maximum_degree": 9,
          "diameter": 2,
          "rho": 1,
          "tau_D": 17,
          "margin_numerator": -6,
          "bound_denominator": 82,
          "tau_gap_numerator": 6
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 18,
          "observed_size": 46,
          "observed_maximum_degree": 9,
          "degree_sequence": [
            9,
            9,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 18,
          "size": 46,
          "graph6": "Q]aCCA?_C?H?P@O`gGy@NOD|?Nw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              4,
              11
            ],
            [
              5,
              12
            ],
            [
              6,
              13
            ],
            [
              7,
              14
            ],
            [
              8,
              15
            ],
            [
              9,
              16
            ],
            [
              10,
              17
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              11,
              17
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              16
            ],
            [
              12,
              17
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              13,
              17
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              16,
              17
            ]
          ],
          "degree_sequence": [
            9,
            9,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 2,
          "r": 8
        },
        "theory": {
          "order": 20,
          "size": 56,
          "maximum_degree": 10,
          "diameter": 2,
          "rho": 1,
          "tau_D": 19,
          "margin_numerator": -7,
          "bound_denominator": 101,
          "tau_gap_numerator": 7
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 20,
          "observed_size": 56,
          "observed_maximum_degree": 10,
          "degree_sequence": [
            10,
            10,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 20,
          "size": 56,
          "graph6": "S]aCCA?_C?O?Q?P?gOYAFOG|?Ry?Vy?N{",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              4,
              12
            ],
            [
              5,
              13
            ],
            [
              6,
              14
            ],
            [
              7,
              15
            ],
            [
              8,
              16
            ],
            [
              9,
              17
            ],
            [
              10,
              18
            ],
            [
              11,
              19
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              16
            ],
            [
              12,
              17
            ],
            [
              12,
              18
            ],
            [
              12,
              19
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              13,
              17
            ],
            [
              13,
              18
            ],
            [
              13,
              19
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              14,
              19
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              18,
              19
            ]
          ],
          "degree_sequence": [
            10,
            10,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 2
        },
        "theory": {
          "order": 9,
          "size": 13,
          "maximum_degree": 5,
          "diameter": 2,
          "rho": 1,
          "tau_D": 8,
          "margin_numerator": -2,
          "bound_denominator": 26,
          "tau_gap_numerator": 2
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 9,
          "observed_size": 13,
          "observed_maximum_degree": 5,
          "degree_sequence": [
            5,
            5,
            3,
            3,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 9,
          "size": 13,
          "graph6": "H]qCAHB",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              5,
              7
            ],
            [
              6,
              8
            ],
            [
              7,
              8
            ]
          ],
          "degree_sequence": [
            5,
            5,
            3,
            3,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 8,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 9,
            "9": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 9,
          "left_integer": 208,
          "right_integer": 206,
          "margin": -2,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 8,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 5,
          "margin_numerator": -2,
          "bound_numerator": 206,
          "bound_denominator": 26,
          "certificate": {
            "order": 9,
            "size": 13,
            "graph6": "H]qCAHB",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                4
              ],
              [
                1,
                7
              ],
              [
                1,
                8
              ],
              [
                5,
                7
              ],
              [
                6,
                8
              ],
              [
                7,
                8
              ]
            ],
            "degree_sequence": [
              5,
              5,
              3,
              3,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 3
        },
        "theory": {
          "order": 11,
          "size": 18,
          "maximum_degree": 6,
          "diameter": 2,
          "rho": 1,
          "tau_D": 10,
          "margin_numerator": -4,
          "bound_denominator": 37,
          "tau_gap_numerator": 4
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 11,
          "observed_size": 18,
          "observed_maximum_degree": 6,
          "degree_sequence": [
            6,
            6,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 11,
          "size": 18,
          "graph6": "J]qCC@COiB_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ]
          ],
          "degree_sequence": [
            6,
            6,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 10,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 0,
            "9": 0,
            "10": 11,
            "11": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 11,
          "left_integer": 370,
          "right_integer": 366,
          "margin": -4,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 10,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 6,
          "margin_numerator": -4,
          "bound_numerator": 366,
          "bound_denominator": 37,
          "certificate": {
            "order": 11,
            "size": 18,
            "graph6": "J]qCC@COiB_",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                0,
                7
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                4
              ],
              [
                1,
                8
              ],
              [
                1,
                9
              ],
              [
                1,
                10
              ],
              [
                5,
                8
              ],
              [
                6,
                9
              ],
              [
                7,
                10
              ],
              [
                8,
                9
              ],
              [
                8,
                10
              ],
              [
                9,
                10
              ]
            ],
            "degree_sequence": [
              6,
              6,
              4,
              4,
              4,
              2,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 4
        },
        "theory": {
          "order": 13,
          "size": 24,
          "maximum_degree": 7,
          "diameter": 2,
          "rho": 1,
          "tau_D": 12,
          "margin_numerator": -6,
          "bound_denominator": 50,
          "tau_gap_numerator": 6
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 13,
          "observed_size": 24,
          "observed_maximum_degree": 7,
          "degree_sequence": [
            7,
            7,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 13,
          "size": 24,
          "graph6": "L]qCCA?PACgJON",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              5,
              9
            ],
            [
              6,
              10
            ],
            [
              7,
              11
            ],
            [
              8,
              12
            ],
            [
              9,
              10
            ],
            [
              9,
              11
            ],
            [
              9,
              12
            ],
            [
              10,
              11
            ],
            [
              10,
              12
            ],
            [
              11,
              12
            ]
          ],
          "degree_sequence": [
            7,
            7,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 5
        },
        "theory": {
          "order": 15,
          "size": 31,
          "maximum_degree": 8,
          "diameter": 2,
          "rho": 1,
          "tau_D": 14,
          "margin_numerator": -8,
          "bound_denominator": 65,
          "tau_gap_numerator": 8
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 15,
          "observed_size": 31,
          "observed_maximum_degree": 8,
          "degree_sequence": [
            8,
            8,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 15,
          "size": 31,
          "graph6": "N]qCCA?_AGGPOROJgBw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              5,
              10
            ],
            [
              6,
              11
            ],
            [
              7,
              12
            ],
            [
              8,
              13
            ],
            [
              9,
              14
            ],
            [
              10,
              11
            ],
            [
              10,
              12
            ],
            [
              10,
              13
            ],
            [
              10,
              14
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              13,
              14
            ]
          ],
          "degree_sequence": [
            8,
            8,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 6
        },
        "theory": {
          "order": 17,
          "size": 39,
          "maximum_degree": 9,
          "diameter": 2,
          "rho": 1,
          "tau_D": 16,
          "margin_numerator": -10,
          "bound_denominator": 82,
          "tau_gap_numerator": 10
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 17,
          "observed_size": 39,
          "observed_maximum_degree": 9,
          "degree_sequence": [
            9,
            9,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 17,
          "size": 39,
          "graph6": "P]qCCA?_C?G_O`OPgCy?nOB{",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              5,
              11
            ],
            [
              6,
              12
            ],
            [
              7,
              13
            ],
            [
              8,
              14
            ],
            [
              9,
              15
            ],
            [
              10,
              16
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              16
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              15,
              16
            ]
          ],
          "degree_sequence": [
            9,
            9,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 7
        },
        "theory": {
          "order": 19,
          "size": 48,
          "maximum_degree": 10,
          "diameter": 2,
          "rho": 1,
          "tau_D": 18,
          "margin_numerator": -12,
          "bound_denominator": 101,
          "tau_gap_numerator": 12
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 19,
          "observed_size": 48,
          "observed_maximum_degree": 10,
          "degree_sequence": [
            10,
            10,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 19,
          "size": 48,
          "graph6": "R]qCCA?_C?O?P?O_gGY@FOC|?Jy?Nw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              5,
              12
            ],
            [
              6,
              13
            ],
            [
              7,
              14
            ],
            [
              8,
              15
            ],
            [
              9,
              16
            ],
            [
              10,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              16
            ],
            [
              12,
              17
            ],
            [
              12,
              18
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              13,
              17
            ],
            [
              13,
              18
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              17,
              18
            ]
          ],
          "degree_sequence": [
            10,
            10,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 8
        },
        "theory": {
          "order": 21,
          "size": 58,
          "maximum_degree": 11,
          "diameter": 2,
          "rho": 1,
          "tau_D": 20,
          "margin_numerator": -14,
          "bound_denominator": 122,
          "tau_gap_numerator": 14
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 21,
          "observed_size": 58,
          "observed_maximum_degree": 11,
          "degree_sequence": [
            11,
            11,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 21,
          "size": 58,
          "graph6": "T]qCCA?_C?O?_?P?GOIABOG\\?Py?Ry?J|?B~",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              5,
              13
            ],
            [
              6,
              14
            ],
            [
              7,
              15
            ],
            [
              8,
              16
            ],
            [
              9,
              17
            ],
            [
              10,
              18
            ],
            [
              11,
              19
            ],
            [
              12,
              20
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              13,
              17
            ],
            [
              13,
              18
            ],
            [
              13,
              19
            ],
            [
              13,
              20
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              14,
              19
            ],
            [
              14,
              20
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              15,
              20
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              19,
              20
            ]
          ],
          "degree_sequence": [
            11,
            11,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 4,
          "r": 2
        },
        "theory": {
          "order": 10,
          "size": 15,
          "maximum_degree": 6,
          "diameter": 2,
          "rho": 1,
          "tau_D": 9,
          "margin_numerator": -3,
          "bound_denominator": 37,
          "tau_gap_numerator": 3
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 10,
          "observed_size": 15,
          "observed_maximum_degree": 6,
          "degree_sequence": [
            6,
            6,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 10,
          "size": 15,
          "graph6": "I]rCC@AOW",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              6,
              8
            ],
            [
              7,
              9
            ],
            [
              8,
              9
            ]
          ],
          "degree_sequence": [
            6,
            6,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 9,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 0,
            "9": 10,
            "10": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 10,
          "left_integer": 333,
          "right_integer": 330,
          "margin": -3,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 9,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 6,
          "margin_numerator": -3,
          "bound_numerator": 330,
          "bound_denominator": 37,
          "certificate": {
            "order": 10,
            "size": 15,
            "graph6": "I]rCC@AOW",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                0,
                7
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                4
              ],
              [
                1,
                5
              ],
              [
                1,
                8
              ],
              [
                1,
                9
              ],
              [
                6,
                8
              ],
              [
                7,
                9
              ],
              [
                8,
                9
              ]
            ],
            "degree_sequence": [
              6,
              6,
              3,
              3,
              2,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 4,
          "r": 3
        },
        "theory": {
          "order": 12,
          "size": 20,
          "maximum_degree": 7,
          "diameter": 2,
          "rho": 1,
          "tau_D": 11,
          "margin_numerator": -6,
          "bound_denominator": 50,
          "tau_gap_numerator": 6
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 12,
          "observed_size": 20,
          "observed_maximum_degree": 7,
          "degree_sequence": [
            7,
            7,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 12,
          "size": 20,
          "graph6": "K]rCCA?OaAgF",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              11
            ],
            [
              9,
              10
            ],
            [
              9,
              11
            ],
            [
              10,
              11
            ]
          ],
          "degree_sequence": [
            7,
            7,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 11,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 0,
            "9": 0,
            "10": 0,
            "11": 12,
            "12": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 12,
          "left_integer": 550,
          "right_integer": 544,
          "margin": -6,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 11,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 7,
          "margin_numerator": -6,
          "bound_numerator": 544,
          "bound_denominator": 50,
          "certificate": {
            "order": 12,
            "size": 20,
            "graph6": "K]rCCA?OaAgF",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                0,
                7
              ],
              [
                0,
                8
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                4
              ],
              [
                1,
                5
              ],
              [
                1,
                9
              ],
              [
                1,
                10
              ],
              [
                1,
                11
              ],
              [
                6,
                9
              ],
              [
                7,
                10
              ],
              [
                8,
                11
              ],
              [
                9,
                10
              ],
              [
                9,
                11
              ],
              [
                10,
                11
              ]
            ],
            "degree_sequence": [
              7,
              7,
              4,
              4,
              4,
              2,
              2,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 4,
          "r": 4
        },
        "theory": {
          "order": 14,
          "size": 26,
          "maximum_degree": 8,
          "diameter": 2,
          "rho": 1,
          "tau_D": 13,
          "margin_numerator": -9,
          "bound_denominator": 65,
          "tau_gap_numerator": 9
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 14,
          "observed_size": 26,
          "observed_maximum_degree": 8,
          "degree_sequence": [
            8,
            8,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 14,
          "size": 26,
          "graph6": "M]rCCA?_ACGHOJOF_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              6,
              10
            ],
            [
              7,
              11
            ],
            [
              8,
              12
            ],
            [
              9,
              13
            ],
            [
              10,
              11
            ],
            [
              10,
              12
            ],
            [
              10,
              13
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              12,
              13
            ]
          ],
          "degree_sequence": [
            8,
            8,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 4,
          "r": 5
        },
        "theory": {
          "order": 16,
          "size": 33,
          "maximum_degree": 9,
          "diameter": 2,
          "rho": 1,
          "tau_D": 15,
          "margin_numerator": -12,
          "bound_denominator": 82,
          "tau_gap_numerator": 12
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 16,
          "observed_size": 33,
          "observed_maximum_degree": 9,
          "degree_sequence": [
            9,
            9,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 16,
          "size": 33,
          "graph6": "O]rCCA?_C?GOOPOHgAy?^",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              6,
              11
            ],
            [
              7,
              12
            ],
            [
              8,
              13
            ],
            [
              9,
              14
            ],
            [
              10,
              15
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              14,
              15
            ]
          ],
          "degree_sequence": [
            9,
            9,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 4,
          "r": 6
        },
        "theory": {
          "order": 18,
          "size": 41,
          "maximum_degree": 10,
          "diameter": 2,
          "rho": 1,
          "tau_D": 17,
          "margin_numerator": -15,
          "bound_denominator": 101,
          "tau_gap_numerator": 15
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 18,
          "observed_size": 41,
          "observed_maximum_degree": 10,
          "degree_sequence": [
            10,
            10,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 18,
          "size": 41,
          "graph6": "Q]rCCA?_C?O?O_OOgCY?fOA|?Fw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              6,
              12
            ],
            [
              7,
              13
            ],
            [
              8,
              14
            ],
            [
              9,
              15
            ],
            [
              10,
              16
            ],
            [
              11,
              17
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              16
            ],
            [
              12,
              17
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              13,
              17
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              16,
              17
            ]
          ],
          "degree_sequence": [
            10,
            10,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 4,
          "r": 7
        },
        "theory": {
          "order": 20,
          "size": 50,
          "maximum_degree": 11,
          "diameter": 2,
          "rho": 1,
          "tau_D": 19,
          "margin_numerator": -18,
          "bound_denominator": 122,
          "tau_gap_numerator": 18
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 20,
          "observed_size": 50,
          "observed_maximum_degree": 11,
          "degree_sequence": [
            11,
            11,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 20,
          "size": 50,
          "graph6": "S]rCCA?_C?O?_?O_GGI@BOC\\?Hy?Jy?F{",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              6,
              13
            ],
            [
              7,
              14
            ],
            [
              8,
              15
            ],
            [
              9,
              16
            ],
            [
              10,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              19
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              13,
              17
            ],
            [
              13,
              18
            ],
            [
              13,
              19
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              14,
              19
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              18,
              19
            ]
          ],
          "degree_sequence": [
            11,
            11,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 4,
          "r": 8
        },
        "theory": {
          "order": 22,
          "size": 60,
          "maximum_degree": 12,
          "diameter": 2,
          "rho": 1,
          "tau_D": 21,
          "margin_numerator": -21,
          "bound_denominator": 145,
          "tau_gap_numerator": 21
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 22,
          "observed_size": 60,
          "observed_maximum_degree": 12,
          "degree_sequence": [
            12,
            12,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 22,
          "size": 60,
          "graph6": "U]rCCA?_C?O?_?_?GOAA@OGL?Oy?Py?H|?A~O?^w",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              6,
              14
            ],
            [
              7,
              15
            ],
            [
              8,
              16
            ],
            [
              9,
              17
            ],
            [
              10,
              18
            ],
            [
              11,
              19
            ],
            [
              12,
              20
            ],
            [
              13,
              21
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              14,
              19
            ],
            [
              14,
              20
            ],
            [
              14,
              21
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              15,
              20
            ],
            [
              15,
              21
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              16,
              21
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              17,
              21
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ]
          ],
          "degree_sequence": [
            12,
            12,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 5,
          "r": 2
        },
        "theory": {
          "order": 11,
          "size": 17,
          "maximum_degree": 7,
          "diameter": 2,
          "rho": 1,
          "tau_D": 10,
          "margin_numerator": -4,
          "bound_denominator": 50,
          "tau_gap_numerator": 4
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 11,
          "observed_size": 17,
          "observed_maximum_degree": 7,
          "degree_sequence": [
            7,
            7,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 11,
          "size": 17,
          "graph6": "J]rECA?OQ@_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              7,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ]
          ],
          "degree_sequence": [
            7,
            7,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 10,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 0,
            "9": 0,
            "10": 11,
            "11": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 11,
          "left_integer": 500,
          "right_integer": 496,
          "margin": -4,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 10,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 7,
          "margin_numerator": -4,
          "bound_numerator": 496,
          "bound_denominator": 50,
          "certificate": {
            "order": 11,
            "size": 17,
            "graph6": "J]rECA?OQ@_",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                0,
                7
              ],
              [
                0,
                8
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                4
              ],
              [
                1,
                5
              ],
              [
                1,
                6
              ],
              [
                1,
                9
              ],
              [
                1,
                10
              ],
              [
                7,
                9
              ],
              [
                8,
                10
              ],
              [
                9,
                10
              ]
            ],
            "degree_sequence": [
              7,
              7,
              3,
              3,
              2,
              2,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 5,
          "r": 3
        },
        "theory": {
          "order": 13,
          "size": 22,
          "maximum_degree": 8,
          "diameter": 2,
          "rho": 1,
          "tau_D": 12,
          "margin_numerator": -8,
          "bound_denominator": 65,
          "tau_gap_numerator": 8
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 13,
          "observed_size": 22,
          "observed_maximum_degree": 8,
          "degree_sequence": [
            8,
            8,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 13,
          "size": 22,
          "graph6": "L]rECA?_AAGDOF",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              7,
              10
            ],
            [
              8,
              11
            ],
            [
              9,
              12
            ],
            [
              10,
              11
            ],
            [
              10,
              12
            ],
            [
              11,
              12
            ]
          ],
          "degree_sequence": [
            8,
            8,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 5,
          "r": 4
        },
        "theory": {
          "order": 15,
          "size": 28,
          "maximum_degree": 9,
          "diameter": 2,
          "rho": 1,
          "tau_D": 14,
          "margin_numerator": -12,
          "bound_denominator": 82,
          "tau_gap_numerator": 12
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 15,
          "observed_size": 28,
          "observed_maximum_degree": 9,
          "degree_sequence": [
            9,
            9,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 15,
          "size": 28,
          "graph6": "N]rECA?_C?GGOHODg@w",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              7,
              11
            ],
            [
              8,
              12
            ],
            [
              9,
              13
            ],
            [
              10,
              14
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              13,
              14
            ]
          ],
          "degree_sequence": [
            9,
            9,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 5,
          "r": 5
        },
        "theory": {
          "order": 17,
          "size": 35,
          "maximum_degree": 10,
          "diameter": 2,
          "rho": 1,
          "tau_D": 16,
          "margin_numerator": -16,
          "bound_denominator": 101,
          "tau_gap_numerator": 16
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 17,
          "observed_size": 35,
          "observed_maximum_degree": 10,
          "degree_sequence": [
            10,
            10,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 17,
          "size": 35,
          "graph6": "P]rECA?_C?O?OOOGgAY?VO@{",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              7,
              12
            ],
            [
              8,
              13
            ],
            [
              9,
              14
            ],
            [
              10,
              15
            ],
            [
              11,
              16
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              16
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              15,
              16
            ]
          ],
          "degree_sequence": [
            10,
            10,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 5,
          "r": 6
        },
        "theory": {
          "order": 19,
          "size": 43,
          "maximum_degree": 11,
          "diameter": 2,
          "rho": 1,
          "tau_D": 18,
          "margin_numerator": -20,
          "bound_denominator": 122,
          "tau_gap_numerator": 20
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 19,
          "observed_size": 43,
          "observed_maximum_degree": 11,
          "degree_sequence": [
            11,
            11,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 19,
          "size": 43,
          "graph6": "R]rECA?_C?O?_?OOGCI?bOA\\?Dy?Fw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              7,
              13
            ],
            [
              8,
              14
            ],
            [
              9,
              15
            ],
            [
              10,
              16
            ],
            [
              11,
              17
            ],
            [
              12,
              18
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              13,
              17
            ],
            [
              13,
              18
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              17,
              18
            ]
          ],
          "degree_sequence": [
            11,
            11,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 5,
          "r": 7
        },
        "theory": {
          "order": 21,
          "size": 52,
          "maximum_degree": 12,
          "diameter": 2,
          "rho": 1,
          "tau_D": 20,
          "margin_numerator": -24,
          "bound_denominator": 145,
          "tau_gap_numerator": 24
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 21,
          "observed_size": 52,
          "observed_maximum_degree": 12,
          "degree_sequence": [
            12,
            12,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 21,
          "size": 52,
          "graph6": "T]rECA?_C?O?_?_?GGA@@OCL?Gy?Hy?D|?@~",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              7,
              14
            ],
            [
              8,
              15
            ],
            [
              9,
              16
            ],
            [
              10,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              19
            ],
            [
              13,
              20
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              14,
              19
            ],
            [
              14,
              20
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              15,
              20
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              19,
              20
            ]
          ],
          "degree_sequence": [
            12,
            12,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 5,
          "r": 8
        },
        "theory": {
          "order": 23,
          "size": 62,
          "maximum_degree": 13,
          "diameter": 2,
          "rho": 1,
          "tau_D": 22,
          "margin_numerator": -28,
          "bound_denominator": 170,
          "tau_gap_numerator": 28
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 23,
          "observed_size": 62,
          "observed_maximum_degree": 13,
          "degree_sequence": [
            13,
            13,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 23,
          "size": 62,
          "graph6": "V]rECA?_C?O?_?_?O?AA?OGD?OY?Oy?G|?A^O?Vy?@~_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              1,
              22
            ],
            [
              7,
              15
            ],
            [
              8,
              16
            ],
            [
              9,
              17
            ],
            [
              10,
              18
            ],
            [
              11,
              19
            ],
            [
              12,
              20
            ],
            [
              13,
              21
            ],
            [
              14,
              22
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              15,
              20
            ],
            [
              15,
              21
            ],
            [
              15,
              22
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              16,
              21
            ],
            [
              16,
              22
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              17,
              21
            ],
            [
              17,
              22
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              18,
              22
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              19,
              22
            ],
            [
              20,
              21
            ],
            [
              20,
              22
            ],
            [
              21,
              22
            ]
          ],
          "degree_sequence": [
            13,
            13,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 6,
          "r": 2
        },
        "theory": {
          "order": 12,
          "size": 19,
          "maximum_degree": 8,
          "diameter": 2,
          "rho": 1,
          "tau_D": 11,
          "margin_numerator": -5,
          "bound_denominator": 65,
          "tau_gap_numerator": 5
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 12,
          "observed_size": 19,
          "observed_maximum_degree": 8,
          "degree_sequence": [
            8,
            8,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 12,
          "size": 19,
          "graph6": "K]rEEA?_A@GB",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              10
            ],
            [
              1,
              11
            ],
            [
              8,
              10
            ],
            [
              9,
              11
            ],
            [
              10,
              11
            ]
          ],
          "degree_sequence": [
            8,
            8,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 11,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 0,
            "9": 0,
            "10": 0,
            "11": 12,
            "12": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 12,
          "left_integer": 715,
          "right_integer": 710,
          "margin": -5,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 11,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 8,
          "margin_numerator": -5,
          "bound_numerator": 710,
          "bound_denominator": 65,
          "certificate": {
            "order": 12,
            "size": 19,
            "graph6": "K]rEEA?_A@GB",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                0,
                7
              ],
              [
                0,
                8
              ],
              [
                0,
                9
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                4
              ],
              [
                1,
                5
              ],
              [
                1,
                6
              ],
              [
                1,
                7
              ],
              [
                1,
                10
              ],
              [
                1,
                11
              ],
              [
                8,
                10
              ],
              [
                9,
                11
              ],
              [
                10,
                11
              ]
            ],
            "degree_sequence": [
              8,
              8,
              3,
              3,
              2,
              2,
              2,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 6,
          "r": 3
        },
        "theory": {
          "order": 14,
          "size": 24,
          "maximum_degree": 9,
          "diameter": 2,
          "rho": 1,
          "tau_D": 13,
          "margin_numerator": -10,
          "bound_denominator": 82,
          "tau_gap_numerator": 10
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 14,
          "observed_size": 24,
          "observed_maximum_degree": 9,
          "degree_sequence": [
            9,
            9,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 14,
          "size": 24,
          "graph6": "M]rEEA?_C?GCODOB_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              8,
              11
            ],
            [
              9,
              12
            ],
            [
              10,
              13
            ],
            [
              11,
              12
            ],
            [
              11,
              13
            ],
            [
              12,
              13
            ]
          ],
          "degree_sequence": [
            9,
            9,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 6,
          "r": 4
        },
        "theory": {
          "order": 16,
          "size": 30,
          "maximum_degree": 10,
          "diameter": 2,
          "rho": 1,
          "tau_D": 15,
          "margin_numerator": -15,
          "bound_denominator": 101,
          "tau_gap_numerator": 15
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 16,
          "observed_size": 30,
          "observed_maximum_degree": 10,
          "degree_sequence": [
            10,
            10,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 16,
          "size": 30,
          "graph6": "O]rEEA?_C?O?OGOCg@Y?N",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              8,
              12
            ],
            [
              9,
              13
            ],
            [
              10,
              14
            ],
            [
              11,
              15
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              14,
              15
            ]
          ],
          "degree_sequence": [
            10,
            10,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 6,
          "r": 5
        },
        "theory": {
          "order": 18,
          "size": 37,
          "maximum_degree": 11,
          "diameter": 2,
          "rho": 1,
          "tau_D": 17,
          "margin_numerator": -20,
          "bound_denominator": 122,
          "tau_gap_numerator": 20
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 18,
          "observed_size": 37,
          "observed_maximum_degree": 11,
          "degree_sequence": [
            11,
            11,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 18,
          "size": 37,
          "graph6": "Q]rEEA?_C?O?_?OGGAI?RO@\\?Bw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              8,
              13
            ],
            [
              9,
              14
            ],
            [
              10,
              15
            ],
            [
              11,
              16
            ],
            [
              12,
              17
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              13,
              17
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              16,
              17
            ]
          ],
          "degree_sequence": [
            11,
            11,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 6,
          "r": 6
        },
        "theory": {
          "order": 20,
          "size": 45,
          "maximum_degree": 12,
          "diameter": 2,
          "rho": 1,
          "tau_D": 19,
          "margin_numerator": -25,
          "bound_denominator": 145,
          "tau_gap_numerator": 25
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 20,
          "observed_size": 45,
          "observed_maximum_degree": 12,
          "degree_sequence": [
            12,
            12,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 20,
          "size": 45,
          "graph6": "S]rEEA?_C?O?_?_?GCA?`OAL?Cy?Dy?B{",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              8,
              14
            ],
            [
              9,
              15
            ],
            [
              10,
              16
            ],
            [
              11,
              17
            ],
            [
              12,
              18
            ],
            [
              13,
              19
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              14,
              19
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              18,
              19
            ]
          ],
          "degree_sequence": [
            12,
            12,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 6,
          "r": 7
        },
        "theory": {
          "order": 22,
          "size": 54,
          "maximum_degree": 13,
          "diameter": 2,
          "rho": 1,
          "tau_D": 21,
          "margin_numerator": -30,
          "bound_denominator": 170,
          "tau_gap_numerator": 30
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 22,
          "observed_size": 54,
          "observed_maximum_degree": 13,
          "degree_sequence": [
            13,
            13,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 22,
          "size": 54,
          "graph6": "U]rEEA?_C?O?_?_?O?A@?OCD?GY?Gy?C|?@^O?Nw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              8,
              15
            ],
            [
              9,
              16
            ],
            [
              10,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              19
            ],
            [
              13,
              20
            ],
            [
              14,
              21
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              15,
              20
            ],
            [
              15,
              21
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              16,
              21
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              17,
              21
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ]
          ],
          "degree_sequence": [
            13,
            13,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 6,
          "r": 8
        },
        "theory": {
          "order": 24,
          "size": 64,
          "maximum_degree": 14,
          "diameter": 2,
          "rho": 1,
          "tau_D": 23,
          "margin_numerator": -35,
          "bound_denominator": 197,
          "tau_gap_numerator": 35
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 24,
          "observed_size": 64,
          "observed_maximum_degree": 14,
          "degree_sequence": [
            14,
            14,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 24,
          "size": 64,
          "graph6": "W]rEEA?_C?O?_?_?O?C??OG@?OI?OY?G\\?ANO?Ry?@^g?B~",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              0,
              15
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              1,
              22
            ],
            [
              1,
              23
            ],
            [
              8,
              16
            ],
            [
              9,
              17
            ],
            [
              10,
              18
            ],
            [
              11,
              19
            ],
            [
              12,
              20
            ],
            [
              13,
              21
            ],
            [
              14,
              22
            ],
            [
              15,
              23
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              16,
              21
            ],
            [
              16,
              22
            ],
            [
              16,
              23
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              17,
              21
            ],
            [
              17,
              22
            ],
            [
              17,
              23
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              18,
              22
            ],
            [
              18,
              23
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              19,
              22
            ],
            [
              19,
              23
            ],
            [
              20,
              21
            ],
            [
              20,
              22
            ],
            [
              20,
              23
            ],
            [
              21,
              22
            ],
            [
              21,
              23
            ],
            [
              22,
              23
            ]
          ],
          "degree_sequence": [
            14,
            14,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 7,
          "r": 2
        },
        "theory": {
          "order": 13,
          "size": 21,
          "maximum_degree": 9,
          "diameter": 2,
          "rho": 1,
          "tau_D": 12,
          "margin_numerator": -6,
          "bound_denominator": 82,
          "tau_gap_numerator": 6
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 13,
          "observed_size": 21,
          "observed_maximum_degree": 9,
          "degree_sequence": [
            9,
            9,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 13,
          "size": 21,
          "graph6": "L]rEEB?_C?GAOB",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              11
            ],
            [
              1,
              12
            ],
            [
              9,
              11
            ],
            [
              10,
              12
            ],
            [
              11,
              12
            ]
          ],
          "degree_sequence": [
            9,
            9,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 7,
          "r": 3
        },
        "theory": {
          "order": 15,
          "size": 26,
          "maximum_degree": 10,
          "diameter": 2,
          "rho": 1,
          "tau_D": 14,
          "margin_numerator": -12,
          "bound_denominator": 101,
          "tau_gap_numerator": 12
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 15,
          "observed_size": 26,
          "observed_maximum_degree": 10,
          "degree_sequence": [
            10,
            10,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 15,
          "size": 26,
          "graph6": "N]rEEB?_C?O?OCOAg?w",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              9,
              12
            ],
            [
              10,
              13
            ],
            [
              11,
              14
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              13,
              14
            ]
          ],
          "degree_sequence": [
            10,
            10,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 7,
          "r": 4
        },
        "theory": {
          "order": 17,
          "size": 32,
          "maximum_degree": 11,
          "diameter": 2,
          "rho": 1,
          "tau_D": 16,
          "margin_numerator": -18,
          "bound_denominator": 122,
          "tau_gap_numerator": 18
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 17,
          "observed_size": 32,
          "observed_maximum_degree": 11,
          "degree_sequence": [
            11,
            11,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 17,
          "size": 32,
          "graph6": "P]rEEB?_C?O?_?OCG@I?JO?{",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              9,
              13
            ],
            [
              10,
              14
            ],
            [
              11,
              15
            ],
            [
              12,
              16
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              13,
              16
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              15,
              16
            ]
          ],
          "degree_sequence": [
            11,
            11,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 7,
          "r": 5
        },
        "theory": {
          "order": 19,
          "size": 39,
          "maximum_degree": 12,
          "diameter": 2,
          "rho": 1,
          "tau_D": 18,
          "margin_numerator": -24,
          "bound_denominator": 145,
          "tau_gap_numerator": 24
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 19,
          "observed_size": 39,
          "observed_maximum_degree": 12,
          "degree_sequence": [
            12,
            12,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 19,
          "size": 39,
          "graph6": "R]rEEB?_C?O?_?_?GAA?PO@L?Ay?Bw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              9,
              14
            ],
            [
              10,
              15
            ],
            [
              11,
              16
            ],
            [
              12,
              17
            ],
            [
              13,
              18
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              14,
              18
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              17,
              18
            ]
          ],
          "degree_sequence": [
            12,
            12,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 7,
          "r": 6
        },
        "theory": {
          "order": 21,
          "size": 47,
          "maximum_degree": 13,
          "diameter": 2,
          "rho": 1,
          "tau_D": 20,
          "margin_numerator": -30,
          "bound_denominator": 170,
          "tau_gap_numerator": 30
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 21,
          "observed_size": 47,
          "observed_maximum_degree": 13,
          "degree_sequence": [
            13,
            13,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 21,
          "size": 47,
          "graph6": "T]rEEB?_C?O?_?_?O?A?_OAD?CY?Cy?A|??~",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              9,
              15
            ],
            [
              10,
              16
            ],
            [
              11,
              17
            ],
            [
              12,
              18
            ],
            [
              13,
              19
            ],
            [
              14,
              20
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              15,
              20
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              19,
              20
            ]
          ],
          "degree_sequence": [
            13,
            13,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 7,
          "r": 7
        },
        "theory": {
          "order": 23,
          "size": 56,
          "maximum_degree": 14,
          "diameter": 2,
          "rho": 1,
          "tau_D": 22,
          "margin_numerator": -36,
          "bound_denominator": 197,
          "tau_gap_numerator": 36
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 23,
          "observed_size": 56,
          "observed_maximum_degree": 14,
          "degree_sequence": [
            14,
            14,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 23,
          "size": 56,
          "graph6": "V]rEEB?_C?O?_?_?O?C??OC@?GI?GY?C\\?@NO?Jy??~_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              0,
              15
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              1,
              22
            ],
            [
              9,
              16
            ],
            [
              10,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              19
            ],
            [
              13,
              20
            ],
            [
              14,
              21
            ],
            [
              15,
              22
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              16,
              21
            ],
            [
              16,
              22
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              17,
              21
            ],
            [
              17,
              22
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              18,
              22
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              19,
              22
            ],
            [
              20,
              21
            ],
            [
              20,
              22
            ],
            [
              21,
              22
            ]
          ],
          "degree_sequence": [
            14,
            14,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 7,
          "r": 8
        },
        "theory": {
          "order": 25,
          "size": 66,
          "maximum_degree": 15,
          "diameter": 2,
          "rho": 1,
          "tau_D": 24,
          "margin_numerator": -42,
          "bound_denominator": 226,
          "tau_gap_numerator": 42
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 25,
          "observed_size": 66,
          "observed_maximum_degree": 15,
          "degree_sequence": [
            15,
            15,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 25,
          "size": 66,
          "graph6": "X]rEEB?_C?O?_?_?O?C??_?@?OA?OI?GL?AFO?Py?@Ng?A~O?B~",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              0,
              15
            ],
            [
              0,
              16
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              1,
              22
            ],
            [
              1,
              23
            ],
            [
              1,
              24
            ],
            [
              9,
              17
            ],
            [
              10,
              18
            ],
            [
              11,
              19
            ],
            [
              12,
              20
            ],
            [
              13,
              21
            ],
            [
              14,
              22
            ],
            [
              15,
              23
            ],
            [
              16,
              24
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              17,
              21
            ],
            [
              17,
              22
            ],
            [
              17,
              23
            ],
            [
              17,
              24
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              18,
              22
            ],
            [
              18,
              23
            ],
            [
              18,
              24
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              19,
              22
            ],
            [
              19,
              23
            ],
            [
              19,
              24
            ],
            [
              20,
              21
            ],
            [
              20,
              22
            ],
            [
              20,
              23
            ],
            [
              20,
              24
            ],
            [
              21,
              22
            ],
            [
              21,
              23
            ],
            [
              21,
              24
            ],
            [
              22,
              23
            ],
            [
              22,
              24
            ],
            [
              23,
              24
            ]
          ],
          "degree_sequence": [
            15,
            15,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 8,
          "r": 2
        },
        "theory": {
          "order": 14,
          "size": 23,
          "maximum_degree": 10,
          "diameter": 2,
          "rho": 1,
          "tau_D": 13,
          "margin_numerator": -7,
          "bound_denominator": 101,
          "tau_gap_numerator": 7
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 14,
          "observed_size": 23,
          "observed_maximum_degree": 10,
          "degree_sequence": [
            10,
            10,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 14,
          "size": 23,
          "graph6": "M]rEEB?oC?O?OAO@_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              12
            ],
            [
              1,
              13
            ],
            [
              10,
              12
            ],
            [
              11,
              13
            ],
            [
              12,
              13
            ]
          ],
          "degree_sequence": [
            10,
            10,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 8,
          "r": 3
        },
        "theory": {
          "order": 16,
          "size": 28,
          "maximum_degree": 11,
          "diameter": 2,
          "rho": 1,
          "tau_D": 15,
          "margin_numerator": -14,
          "bound_denominator": 122,
          "tau_gap_numerator": 14
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 16,
          "observed_size": 28,
          "observed_maximum_degree": 11,
          "degree_sequence": [
            11,
            11,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 16,
          "size": 28,
          "graph6": "O]rEEB?oC?O?_?OAG?i?F",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              13
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              10,
              13
            ],
            [
              11,
              14
            ],
            [
              12,
              15
            ],
            [
              13,
              14
            ],
            [
              13,
              15
            ],
            [
              14,
              15
            ]
          ],
          "degree_sequence": [
            11,
            11,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 8,
          "r": 4
        },
        "theory": {
          "order": 18,
          "size": 34,
          "maximum_degree": 12,
          "diameter": 2,
          "rho": 1,
          "tau_D": 17,
          "margin_numerator": -21,
          "bound_denominator": 145,
          "tau_gap_numerator": 21
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 18,
          "observed_size": 34,
          "observed_maximum_degree": 12,
          "degree_sequence": [
            12,
            12,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 18,
          "size": 34,
          "graph6": "Q]rEEB?oC?O?_?_?G@A?HO?l?@w",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              14
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              10,
              14
            ],
            [
              11,
              15
            ],
            [
              12,
              16
            ],
            [
              13,
              17
            ],
            [
              14,
              15
            ],
            [
              14,
              16
            ],
            [
              14,
              17
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              16,
              17
            ]
          ],
          "degree_sequence": [
            12,
            12,
            5,
            5,
            5,
            5,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 8,
          "r": 5
        },
        "theory": {
          "order": 20,
          "size": 41,
          "maximum_degree": 13,
          "diameter": 2,
          "rho": 1,
          "tau_D": 19,
          "margin_numerator": -28,
          "bound_denominator": 170,
          "tau_gap_numerator": 28
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 20,
          "observed_size": 41,
          "observed_maximum_degree": 13,
          "degree_sequence": [
            13,
            13,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 20,
          "size": 41,
          "graph6": "S]rEEB?oC?O?_?_?O?A?OO@D?AY?Ay?@{",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              15
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              10,
              15
            ],
            [
              11,
              16
            ],
            [
              12,
              17
            ],
            [
              13,
              18
            ],
            [
              14,
              19
            ],
            [
              15,
              16
            ],
            [
              15,
              17
            ],
            [
              15,
              18
            ],
            [
              15,
              19
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              18,
              19
            ]
          ],
          "degree_sequence": [
            13,
            13,
            6,
            6,
            6,
            6,
            6,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 8,
          "r": 6
        },
        "theory": {
          "order": 22,
          "size": 49,
          "maximum_degree": 14,
          "diameter": 2,
          "rho": 1,
          "tau_D": 21,
          "margin_numerator": -35,
          "bound_denominator": 197,
          "tau_gap_numerator": 35
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 22,
          "observed_size": 49,
          "observed_maximum_degree": 14,
          "degree_sequence": [
            14,
            14,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 22,
          "size": 49,
          "graph6": "U]rEEB?oC?O?_?_?O?C??OA@?CI?CY?A\\??nO?Fw",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              0,
              15
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              16
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              10,
              16
            ],
            [
              11,
              17
            ],
            [
              12,
              18
            ],
            [
              13,
              19
            ],
            [
              14,
              20
            ],
            [
              15,
              21
            ],
            [
              16,
              17
            ],
            [
              16,
              18
            ],
            [
              16,
              19
            ],
            [
              16,
              20
            ],
            [
              16,
              21
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              17,
              21
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ]
          ],
          "degree_sequence": [
            14,
            14,
            7,
            7,
            7,
            7,
            7,
            7,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 8,
          "r": 7
        },
        "theory": {
          "order": 24,
          "size": 58,
          "maximum_degree": 15,
          "diameter": 2,
          "rho": 1,
          "tau_D": 23,
          "margin_numerator": -42,
          "bound_denominator": 226,
          "tau_gap_numerator": 42
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 24,
          "observed_size": 58,
          "observed_maximum_degree": 15,
          "degree_sequence": [
            15,
            15,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 24,
          "size": 58,
          "graph6": "W]rEEB?oC?O?_?_?O?C??_?@?GA?GI?CL?@FO?Hy??ng?@~",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              0,
              15
            ],
            [
              0,
              16
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              17
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              1,
              22
            ],
            [
              1,
              23
            ],
            [
              10,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              19
            ],
            [
              13,
              20
            ],
            [
              14,
              21
            ],
            [
              15,
              22
            ],
            [
              16,
              23
            ],
            [
              17,
              18
            ],
            [
              17,
              19
            ],
            [
              17,
              20
            ],
            [
              17,
              21
            ],
            [
              17,
              22
            ],
            [
              17,
              23
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              18,
              22
            ],
            [
              18,
              23
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              19,
              22
            ],
            [
              19,
              23
            ],
            [
              20,
              21
            ],
            [
              20,
              22
            ],
            [
              20,
              23
            ],
            [
              21,
              22
            ],
            [
              21,
              23
            ],
            [
              22,
              23
            ]
          ],
          "degree_sequence": [
            15,
            15,
            8,
            8,
            8,
            8,
            8,
            8,
            8,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 8,
          "r": 8
        },
        "theory": {
          "order": 26,
          "size": 68,
          "maximum_degree": 16,
          "diameter": 2,
          "rho": 1,
          "tau_D": 25,
          "margin_numerator": -49,
          "bound_denominator": 257,
          "tau_gap_numerator": 49
        },
        "structure": {
          "connected": true,
          "diameter": 2,
          "observed_order": 26,
          "observed_size": 68,
          "observed_maximum_degree": 16,
          "degree_sequence": [
            16,
            16,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "graph": {
          "order": 26,
          "size": 68,
          "graph6": "Y]rEEB?oC?O?_?_?O?C??_?A??A?OA?GD?ABO?Oy?@Fg?A^O?A~O?@~_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              0,
              8
            ],
            [
              0,
              9
            ],
            [
              0,
              10
            ],
            [
              0,
              11
            ],
            [
              0,
              12
            ],
            [
              0,
              13
            ],
            [
              0,
              14
            ],
            [
              0,
              15
            ],
            [
              0,
              16
            ],
            [
              0,
              17
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              1,
              6
            ],
            [
              1,
              7
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              18
            ],
            [
              1,
              19
            ],
            [
              1,
              20
            ],
            [
              1,
              21
            ],
            [
              1,
              22
            ],
            [
              1,
              23
            ],
            [
              1,
              24
            ],
            [
              1,
              25
            ],
            [
              10,
              18
            ],
            [
              11,
              19
            ],
            [
              12,
              20
            ],
            [
              13,
              21
            ],
            [
              14,
              22
            ],
            [
              15,
              23
            ],
            [
              16,
              24
            ],
            [
              17,
              25
            ],
            [
              18,
              19
            ],
            [
              18,
              20
            ],
            [
              18,
              21
            ],
            [
              18,
              22
            ],
            [
              18,
              23
            ],
            [
              18,
              24
            ],
            [
              18,
              25
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              19,
              22
            ],
            [
              19,
              23
            ],
            [
              19,
              24
            ],
            [
              19,
              25
            ],
            [
              20,
              21
            ],
            [
              20,
              22
            ],
            [
              20,
              23
            ],
            [
              20,
              24
            ],
            [
              20,
              25
            ],
            [
              21,
              22
            ],
            [
              21,
              23
            ],
            [
              21,
              24
            ],
            [
              21,
              25
            ],
            [
              22,
              23
            ],
            [
              22,
              24
            ],
            [
              22,
              25
            ],
            [
              23,
              24
            ],
            [
              23,
              25
            ],
            [
              24,
              25
            ]
          ],
          "degree_sequence": [
            16,
            16,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            9,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      }
    ],
    "all_passed": true
  },
  "connected_chain_subfamily": {
    "base_parameters": {
      "t": 3,
      "r": 3
    },
    "copy_range": [
      1,
      8
    ],
    "order": "11k",
    "size": "18k+(k-1)=19k-1",
    "maximum_degree": 6,
    "rho": "k",
    "tau_D": "10k",
    "conjecture_margin": "-4k+2(k-1)=-2k-2",
    "instances": [
      {
        "parameters": {
          "t": 3,
          "r": 3,
          "copies": 1
        },
        "theory": {
          "order": 11,
          "size": 18,
          "maximum_degree": 6,
          "rho": 1,
          "tau_D": 10,
          "margin_numerator": -4,
          "bound_denominator": 37,
          "tau_gap_numerator": 4
        },
        "structure": {
          "connected": true,
          "observed_order": 11,
          "observed_size": 18,
          "observed_maximum_degree": 6,
          "block_internal_diameters": [
            2
          ],
          "packing_witness": [
            0
          ],
          "packing_witness_is_valid": true,
          "packing_upper_bound": "at most one packing vertex per block because each induced H(t,r) block has diameter two"
        },
        "graph": {
          "order": 11,
          "size": 18,
          "graph6": "J]qCC@COiB_",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ]
          ],
          "degree_sequence": [
            6,
            6,
            4,
            4,
            4,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": {
          "tau_D": 10,
          "identifying_witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "identifying_cover_counts_by_size": {
            "0": 0,
            "1": 0,
            "2": 0,
            "3": 0,
            "4": 0,
            "5": 0,
            "6": 0,
            "7": 0,
            "8": 0,
            "9": 0,
            "10": 11,
            "11": 1
          },
          "rho": 1,
          "packing_witness": [
            0
          ],
          "tau_plus_rho": 11,
          "left_integer": 370,
          "right_integer": 366,
          "margin": -4,
          "holds": false,
          "diameter": 2
        },
        "reference_evaluator": {
          "eligible": true,
          "holds": false,
          "tau_D": 10,
          "witness": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9
          ],
          "packing_witness": [
            0
          ],
          "cross_checked": true,
          "maximum_degree": 6,
          "margin_numerator": -4,
          "bound_numerator": 366,
          "bound_denominator": 37,
          "certificate": {
            "order": 11,
            "size": 18,
            "graph6": "J]qCC@COiB_",
            "edges": [
              [
                0,
                2
              ],
              [
                0,
                3
              ],
              [
                0,
                4
              ],
              [
                0,
                5
              ],
              [
                0,
                6
              ],
              [
                0,
                7
              ],
              [
                1,
                2
              ],
              [
                1,
                3
              ],
              [
                1,
                4
              ],
              [
                1,
                8
              ],
              [
                1,
                9
              ],
              [
                1,
                10
              ],
              [
                5,
                8
              ],
              [
                6,
                9
              ],
              [
                7,
                10
              ],
              [
                8,
                9
              ],
              [
                8,
                10
              ],
              [
                9,
                10
              ]
            ],
            "degree_sequence": [
              6,
              6,
              4,
              4,
              4,
              2,
              2,
              2,
              2,
              2,
              2
            ]
          }
        },
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 3,
          "copies": 2
        },
        "theory": {
          "order": 22,
          "size": 37,
          "maximum_degree": 6,
          "rho": 2,
          "tau_D": 20,
          "margin_numerator": -6,
          "bound_denominator": 37,
          "tau_gap_numerator": 6
        },
        "structure": {
          "connected": true,
          "observed_order": 22,
          "observed_size": 37,
          "observed_maximum_degree": 6,
          "block_internal_diameters": [
            2,
            2
          ],
          "packing_witness": [
            0,
            11
          ],
          "packing_witness_is_valid": true,
          "packing_upper_bound": "at most one packing vertex per block because each induced H(t,r) block has diameter two"
        },
        "graph": {
          "order": 22,
          "size": 37,
          "graph6": "U]qCC@COiB_????@_?o?K@@??C??G??CO?AD??_w",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              5,
              16
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              11,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              19
            ],
            [
              12,
              20
            ],
            [
              12,
              21
            ],
            [
              16,
              19
            ],
            [
              17,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ]
          ],
          "degree_sequence": [
            6,
            6,
            6,
            6,
            4,
            4,
            4,
            4,
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 3,
          "copies": 3
        },
        "theory": {
          "order": 33,
          "size": 56,
          "maximum_degree": 6,
          "rho": 3,
          "tau_D": 30,
          "margin_numerator": -8,
          "bound_denominator": 37,
          "tau_gap_numerator": 8
        },
        "structure": {
          "connected": true,
          "observed_order": 33,
          "observed_size": 56,
          "observed_maximum_degree": 6,
          "block_internal_diameters": [
            2,
            2,
            2
          ],
          "packing_witness": [
            0,
            11,
            22
          ],
          "packing_witness_is_valid": true,
          "packing_upper_bound": "at most one packing vertex per block because each induced H(t,r) block has diameter two"
        },
        "graph": {
          "order": 33,
          "size": 56,
          "graph6": "`]qCC@COiB_????@_?o?K@@??C??G??CO?AD??_w??????????B???B???@_??OO???A????G????G_???GS???CF",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              5,
              16
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              11,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              19
            ],
            [
              12,
              20
            ],
            [
              12,
              21
            ],
            [
              16,
              19
            ],
            [
              16,
              27
            ],
            [
              17,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ],
            [
              22,
              24
            ],
            [
              22,
              25
            ],
            [
              22,
              26
            ],
            [
              22,
              27
            ],
            [
              22,
              28
            ],
            [
              22,
              29
            ],
            [
              23,
              24
            ],
            [
              23,
              25
            ],
            [
              23,
              26
            ],
            [
              23,
              30
            ],
            [
              23,
              31
            ],
            [
              23,
              32
            ],
            [
              27,
              30
            ],
            [
              28,
              31
            ],
            [
              29,
              32
            ],
            [
              30,
              31
            ],
            [
              30,
              32
            ],
            [
              31,
              32
            ]
          ],
          "degree_sequence": [
            6,
            6,
            6,
            6,
            6,
            6,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 3,
          "copies": 4
        },
        "theory": {
          "order": 44,
          "size": 75,
          "maximum_degree": 6,
          "rho": 4,
          "tau_D": 40,
          "margin_numerator": -10,
          "bound_denominator": 37,
          "tau_gap_numerator": 10
        },
        "structure": {
          "connected": true,
          "observed_order": 44,
          "observed_size": 75,
          "observed_maximum_degree": 6,
          "block_internal_diameters": [
            2,
            2,
            2,
            2
          ],
          "packing_witness": [
            0,
            11,
            22,
            33
          ],
          "packing_witness_is_valid": true,
          "packing_upper_bound": "at most one packing vertex per block because each induced H(t,r) block has diameter two"
        },
        "graph": {
          "order": 44,
          "size": 75,
          "graph6": "k]qCC@COiB_????@_?o?K@@??C??G??CO?AD??_w??????????B???B???@_??OO???A????G????G_???GS???CF????????????????B?????E?????E????AA??????_?????C??????G_?????Og?????O[",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              5,
              16
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              11,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              19
            ],
            [
              12,
              20
            ],
            [
              12,
              21
            ],
            [
              16,
              19
            ],
            [
              16,
              27
            ],
            [
              17,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ],
            [
              22,
              24
            ],
            [
              22,
              25
            ],
            [
              22,
              26
            ],
            [
              22,
              27
            ],
            [
              22,
              28
            ],
            [
              22,
              29
            ],
            [
              23,
              24
            ],
            [
              23,
              25
            ],
            [
              23,
              26
            ],
            [
              23,
              30
            ],
            [
              23,
              31
            ],
            [
              23,
              32
            ],
            [
              27,
              30
            ],
            [
              27,
              38
            ],
            [
              28,
              31
            ],
            [
              29,
              32
            ],
            [
              30,
              31
            ],
            [
              30,
              32
            ],
            [
              31,
              32
            ],
            [
              33,
              35
            ],
            [
              33,
              36
            ],
            [
              33,
              37
            ],
            [
              33,
              38
            ],
            [
              33,
              39
            ],
            [
              33,
              40
            ],
            [
              34,
              35
            ],
            [
              34,
              36
            ],
            [
              34,
              37
            ],
            [
              34,
              41
            ],
            [
              34,
              42
            ],
            [
              34,
              43
            ],
            [
              38,
              41
            ],
            [
              39,
              42
            ],
            [
              40,
              43
            ],
            [
              41,
              42
            ],
            [
              41,
              43
            ],
            [
              42,
              43
            ]
          ],
          "degree_sequence": [
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 3,
          "copies": 5
        },
        "theory": {
          "order": 55,
          "size": 94,
          "maximum_degree": 6,
          "rho": 5,
          "tau_D": 50,
          "margin_numerator": -12,
          "bound_denominator": 37,
          "tau_gap_numerator": 12
        },
        "structure": {
          "connected": true,
          "observed_order": 55,
          "observed_size": 94,
          "observed_maximum_degree": 6,
          "block_internal_diameters": [
            2,
            2,
            2,
            2,
            2
          ],
          "packing_witness": [
            0,
            11,
            22,
            33,
            44
          ],
          "packing_witness_is_valid": true,
          "packing_upper_bound": "at most one packing vertex per block because each induced H(t,r) block has diameter two"
        },
        "graph": {
          "order": 55,
          "size": 94,
          "graph6": "v]qCC@COiB_????@_?o?K@@??C??G??CO?AD??_w??????????B???B???@_??OO???A????G????G_???GS???CF????????????????B?????E?????E????AA??????_?????C??????G_?????Og?????O[?????????????????????@_??????E???????K??????GG???????C???????@????????CO???????Og???????_w",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              5,
              16
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              11,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              19
            ],
            [
              12,
              20
            ],
            [
              12,
              21
            ],
            [
              16,
              19
            ],
            [
              16,
              27
            ],
            [
              17,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ],
            [
              22,
              24
            ],
            [
              22,
              25
            ],
            [
              22,
              26
            ],
            [
              22,
              27
            ],
            [
              22,
              28
            ],
            [
              22,
              29
            ],
            [
              23,
              24
            ],
            [
              23,
              25
            ],
            [
              23,
              26
            ],
            [
              23,
              30
            ],
            [
              23,
              31
            ],
            [
              23,
              32
            ],
            [
              27,
              30
            ],
            [
              27,
              38
            ],
            [
              28,
              31
            ],
            [
              29,
              32
            ],
            [
              30,
              31
            ],
            [
              30,
              32
            ],
            [
              31,
              32
            ],
            [
              33,
              35
            ],
            [
              33,
              36
            ],
            [
              33,
              37
            ],
            [
              33,
              38
            ],
            [
              33,
              39
            ],
            [
              33,
              40
            ],
            [
              34,
              35
            ],
            [
              34,
              36
            ],
            [
              34,
              37
            ],
            [
              34,
              41
            ],
            [
              34,
              42
            ],
            [
              34,
              43
            ],
            [
              38,
              41
            ],
            [
              38,
              49
            ],
            [
              39,
              42
            ],
            [
              40,
              43
            ],
            [
              41,
              42
            ],
            [
              41,
              43
            ],
            [
              42,
              43
            ],
            [
              44,
              46
            ],
            [
              44,
              47
            ],
            [
              44,
              48
            ],
            [
              44,
              49
            ],
            [
              44,
              50
            ],
            [
              44,
              51
            ],
            [
              45,
              46
            ],
            [
              45,
              47
            ],
            [
              45,
              48
            ],
            [
              45,
              52
            ],
            [
              45,
              53
            ],
            [
              45,
              54
            ],
            [
              49,
              52
            ],
            [
              50,
              53
            ],
            [
              51,
              54
            ],
            [
              52,
              53
            ],
            [
              52,
              54
            ],
            [
              53,
              54
            ]
          ],
          "degree_sequence": [
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 3,
          "copies": 6
        },
        "theory": {
          "order": 66,
          "size": 113,
          "maximum_degree": 6,
          "rho": 6,
          "tau_D": 60,
          "margin_numerator": -14,
          "bound_denominator": 37,
          "tau_gap_numerator": 14
        },
        "structure": {
          "connected": true,
          "observed_order": 66,
          "observed_size": 113,
          "observed_maximum_degree": 6,
          "block_internal_diameters": [
            2,
            2,
            2,
            2,
            2,
            2
          ],
          "packing_witness": [
            0,
            11,
            22,
            33,
            44,
            55
          ],
          "packing_witness_is_valid": true,
          "packing_upper_bound": "at most one packing vertex per block because each induced H(t,r) block has diameter two"
        },
        "graph": {
          "order": 66,
          "size": 113,
          "graph6": "~?@A]qCC@COiB_????@_?o?K@@??C??G??CO?AD??_w??????????B???B???@_??OO???A????G????G_???GS???CF????????????????B?????E?????E????AA??????_?????C??????G_?????Og?????O[?????????????????????@_??????E???????K??????GG???????C???????@????????CO???????Og???????_w???????????????????????????W????????B?????????K????????OO?????????O?????????G?????????@C?????????GS?????????_w",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              5,
              16
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              11,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              19
            ],
            [
              12,
              20
            ],
            [
              12,
              21
            ],
            [
              16,
              19
            ],
            [
              16,
              27
            ],
            [
              17,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ],
            [
              22,
              24
            ],
            [
              22,
              25
            ],
            [
              22,
              26
            ],
            [
              22,
              27
            ],
            [
              22,
              28
            ],
            [
              22,
              29
            ],
            [
              23,
              24
            ],
            [
              23,
              25
            ],
            [
              23,
              26
            ],
            [
              23,
              30
            ],
            [
              23,
              31
            ],
            [
              23,
              32
            ],
            [
              27,
              30
            ],
            [
              27,
              38
            ],
            [
              28,
              31
            ],
            [
              29,
              32
            ],
            [
              30,
              31
            ],
            [
              30,
              32
            ],
            [
              31,
              32
            ],
            [
              33,
              35
            ],
            [
              33,
              36
            ],
            [
              33,
              37
            ],
            [
              33,
              38
            ],
            [
              33,
              39
            ],
            [
              33,
              40
            ],
            [
              34,
              35
            ],
            [
              34,
              36
            ],
            [
              34,
              37
            ],
            [
              34,
              41
            ],
            [
              34,
              42
            ],
            [
              34,
              43
            ],
            [
              38,
              41
            ],
            [
              38,
              49
            ],
            [
              39,
              42
            ],
            [
              40,
              43
            ],
            [
              41,
              42
            ],
            [
              41,
              43
            ],
            [
              42,
              43
            ],
            [
              44,
              46
            ],
            [
              44,
              47
            ],
            [
              44,
              48
            ],
            [
              44,
              49
            ],
            [
              44,
              50
            ],
            [
              44,
              51
            ],
            [
              45,
              46
            ],
            [
              45,
              47
            ],
            [
              45,
              48
            ],
            [
              45,
              52
            ],
            [
              45,
              53
            ],
            [
              45,
              54
            ],
            [
              49,
              52
            ],
            [
              49,
              60
            ],
            [
              50,
              53
            ],
            [
              51,
              54
            ],
            [
              52,
              53
            ],
            [
              52,
              54
            ],
            [
              53,
              54
            ],
            [
              55,
              57
            ],
            [
              55,
              58
            ],
            [
              55,
              59
            ],
            [
              55,
              60
            ],
            [
              55,
              61
            ],
            [
              55,
              62
            ],
            [
              56,
              57
            ],
            [
              56,
              58
            ],
            [
              56,
              59
            ],
            [
              56,
              63
            ],
            [
              56,
              64
            ],
            [
              56,
              65
            ],
            [
              60,
              63
            ],
            [
              61,
              64
            ],
            [
              62,
              65
            ],
            [
              63,
              64
            ],
            [
              63,
              65
            ],
            [
              64,
              65
            ]
          ],
          "degree_sequence": [
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 3,
          "copies": 7
        },
        "theory": {
          "order": 77,
          "size": 132,
          "maximum_degree": 6,
          "rho": 7,
          "tau_D": 70,
          "margin_numerator": -16,
          "bound_denominator": 37,
          "tau_gap_numerator": 16
        },
        "structure": {
          "connected": true,
          "observed_order": 77,
          "observed_size": 132,
          "observed_maximum_degree": 6,
          "block_internal_diameters": [
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ],
          "packing_witness": [
            0,
            11,
            22,
            33,
            44,
            55,
            66
          ],
          "packing_witness_is_valid": true,
          "packing_upper_bound": "at most one packing vertex per block because each induced H(t,r) block has diameter two"
        },
        "graph": {
          "order": 77,
          "size": 132,
          "graph6": "~?@L]qCC@COiB_????@_?o?K@@??C??G??CO?AD??_w??????????B???B???@_??OO???A????G????G_???GS???CF????????????????B?????E?????E????AA??????_?????C??????G_?????Og?????O[?????????????????????@_??????E???????K??????GG???????C???????@????????CO???????Og???????_w???????????????????????????W????????B?????????K????????OO?????????O?????????G?????????@C?????????GS?????????_w????????????????????????????????B???????????o??????????E??????????OO???????????_???????????_???????????G_??????????AD???????????O[",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              5,
              16
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              11,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              19
            ],
            [
              12,
              20
            ],
            [
              12,
              21
            ],
            [
              16,
              19
            ],
            [
              16,
              27
            ],
            [
              17,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ],
            [
              22,
              24
            ],
            [
              22,
              25
            ],
            [
              22,
              26
            ],
            [
              22,
              27
            ],
            [
              22,
              28
            ],
            [
              22,
              29
            ],
            [
              23,
              24
            ],
            [
              23,
              25
            ],
            [
              23,
              26
            ],
            [
              23,
              30
            ],
            [
              23,
              31
            ],
            [
              23,
              32
            ],
            [
              27,
              30
            ],
            [
              27,
              38
            ],
            [
              28,
              31
            ],
            [
              29,
              32
            ],
            [
              30,
              31
            ],
            [
              30,
              32
            ],
            [
              31,
              32
            ],
            [
              33,
              35
            ],
            [
              33,
              36
            ],
            [
              33,
              37
            ],
            [
              33,
              38
            ],
            [
              33,
              39
            ],
            [
              33,
              40
            ],
            [
              34,
              35
            ],
            [
              34,
              36
            ],
            [
              34,
              37
            ],
            [
              34,
              41
            ],
            [
              34,
              42
            ],
            [
              34,
              43
            ],
            [
              38,
              41
            ],
            [
              38,
              49
            ],
            [
              39,
              42
            ],
            [
              40,
              43
            ],
            [
              41,
              42
            ],
            [
              41,
              43
            ],
            [
              42,
              43
            ],
            [
              44,
              46
            ],
            [
              44,
              47
            ],
            [
              44,
              48
            ],
            [
              44,
              49
            ],
            [
              44,
              50
            ],
            [
              44,
              51
            ],
            [
              45,
              46
            ],
            [
              45,
              47
            ],
            [
              45,
              48
            ],
            [
              45,
              52
            ],
            [
              45,
              53
            ],
            [
              45,
              54
            ],
            [
              49,
              52
            ],
            [
              49,
              60
            ],
            [
              50,
              53
            ],
            [
              51,
              54
            ],
            [
              52,
              53
            ],
            [
              52,
              54
            ],
            [
              53,
              54
            ],
            [
              55,
              57
            ],
            [
              55,
              58
            ],
            [
              55,
              59
            ],
            [
              55,
              60
            ],
            [
              55,
              61
            ],
            [
              55,
              62
            ],
            [
              56,
              57
            ],
            [
              56,
              58
            ],
            [
              56,
              59
            ],
            [
              56,
              63
            ],
            [
              56,
              64
            ],
            [
              56,
              65
            ],
            [
              60,
              63
            ],
            [
              60,
              71
            ],
            [
              61,
              64
            ],
            [
              62,
              65
            ],
            [
              63,
              64
            ],
            [
              63,
              65
            ],
            [
              64,
              65
            ],
            [
              66,
              68
            ],
            [
              66,
              69
            ],
            [
              66,
              70
            ],
            [
              66,
              71
            ],
            [
              66,
              72
            ],
            [
              66,
              73
            ],
            [
              67,
              68
            ],
            [
              67,
              69
            ],
            [
              67,
              70
            ],
            [
              67,
              74
            ],
            [
              67,
              75
            ],
            [
              67,
              76
            ],
            [
              71,
              74
            ],
            [
              72,
              75
            ],
            [
              73,
              76
            ],
            [
              74,
              75
            ],
            [
              74,
              76
            ],
            [
              75,
              76
            ]
          ],
          "degree_sequence": [
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      },
      {
        "parameters": {
          "t": 3,
          "r": 3,
          "copies": 8
        },
        "theory": {
          "order": 88,
          "size": 151,
          "maximum_degree": 6,
          "rho": 8,
          "tau_D": 80,
          "margin_numerator": -18,
          "bound_denominator": 37,
          "tau_gap_numerator": 18
        },
        "structure": {
          "connected": true,
          "observed_order": 88,
          "observed_size": 151,
          "observed_maximum_degree": 6,
          "block_internal_diameters": [
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ],
          "packing_witness": [
            0,
            11,
            22,
            33,
            44,
            55,
            66,
            77
          ],
          "packing_witness_is_valid": true,
          "packing_upper_bound": "at most one packing vertex per block because each induced H(t,r) block has diameter two"
        },
        "graph": {
          "order": 88,
          "size": 151,
          "graph6": "~?@W]qCC@COiB_????@_?o?K@@??C??G??CO?AD??_w??????????B???B???@_??OO???A????G????G_???GS???CF????????????????B?????E?????E????AA??????_?????C??????G_?????Og?????O[?????????????????????@_??????E???????K??????GG???????C???????@????????CO???????Og???????_w???????????????????????????W????????B?????????K????????OO?????????O?????????G?????????@C?????????GS?????????_w????????????????????????????????B???????????o??????????E??????????OO???????????_???????????_???????????G_??????????AD???????????O[??????????????????????????????????????K????????????E????????????@_???????????GG?????????????_????????????@??????????????a?????????????Og????????????CF",
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              0,
              7
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              8
            ],
            [
              1,
              9
            ],
            [
              1,
              10
            ],
            [
              5,
              8
            ],
            [
              5,
              16
            ],
            [
              6,
              9
            ],
            [
              7,
              10
            ],
            [
              8,
              9
            ],
            [
              8,
              10
            ],
            [
              9,
              10
            ],
            [
              11,
              13
            ],
            [
              11,
              14
            ],
            [
              11,
              15
            ],
            [
              11,
              16
            ],
            [
              11,
              17
            ],
            [
              11,
              18
            ],
            [
              12,
              13
            ],
            [
              12,
              14
            ],
            [
              12,
              15
            ],
            [
              12,
              19
            ],
            [
              12,
              20
            ],
            [
              12,
              21
            ],
            [
              16,
              19
            ],
            [
              16,
              27
            ],
            [
              17,
              20
            ],
            [
              18,
              21
            ],
            [
              19,
              20
            ],
            [
              19,
              21
            ],
            [
              20,
              21
            ],
            [
              22,
              24
            ],
            [
              22,
              25
            ],
            [
              22,
              26
            ],
            [
              22,
              27
            ],
            [
              22,
              28
            ],
            [
              22,
              29
            ],
            [
              23,
              24
            ],
            [
              23,
              25
            ],
            [
              23,
              26
            ],
            [
              23,
              30
            ],
            [
              23,
              31
            ],
            [
              23,
              32
            ],
            [
              27,
              30
            ],
            [
              27,
              38
            ],
            [
              28,
              31
            ],
            [
              29,
              32
            ],
            [
              30,
              31
            ],
            [
              30,
              32
            ],
            [
              31,
              32
            ],
            [
              33,
              35
            ],
            [
              33,
              36
            ],
            [
              33,
              37
            ],
            [
              33,
              38
            ],
            [
              33,
              39
            ],
            [
              33,
              40
            ],
            [
              34,
              35
            ],
            [
              34,
              36
            ],
            [
              34,
              37
            ],
            [
              34,
              41
            ],
            [
              34,
              42
            ],
            [
              34,
              43
            ],
            [
              38,
              41
            ],
            [
              38,
              49
            ],
            [
              39,
              42
            ],
            [
              40,
              43
            ],
            [
              41,
              42
            ],
            [
              41,
              43
            ],
            [
              42,
              43
            ],
            [
              44,
              46
            ],
            [
              44,
              47
            ],
            [
              44,
              48
            ],
            [
              44,
              49
            ],
            [
              44,
              50
            ],
            [
              44,
              51
            ],
            [
              45,
              46
            ],
            [
              45,
              47
            ],
            [
              45,
              48
            ],
            [
              45,
              52
            ],
            [
              45,
              53
            ],
            [
              45,
              54
            ],
            [
              49,
              52
            ],
            [
              49,
              60
            ],
            [
              50,
              53
            ],
            [
              51,
              54
            ],
            [
              52,
              53
            ],
            [
              52,
              54
            ],
            [
              53,
              54
            ],
            [
              55,
              57
            ],
            [
              55,
              58
            ],
            [
              55,
              59
            ],
            [
              55,
              60
            ],
            [
              55,
              61
            ],
            [
              55,
              62
            ],
            [
              56,
              57
            ],
            [
              56,
              58
            ],
            [
              56,
              59
            ],
            [
              56,
              63
            ],
            [
              56,
              64
            ],
            [
              56,
              65
            ],
            [
              60,
              63
            ],
            [
              60,
              71
            ],
            [
              61,
              64
            ],
            [
              62,
              65
            ],
            [
              63,
              64
            ],
            [
              63,
              65
            ],
            [
              64,
              65
            ],
            [
              66,
              68
            ],
            [
              66,
              69
            ],
            [
              66,
              70
            ],
            [
              66,
              71
            ],
            [
              66,
              72
            ],
            [
              66,
              73
            ],
            [
              67,
              68
            ],
            [
              67,
              69
            ],
            [
              67,
              70
            ],
            [
              67,
              74
            ],
            [
              67,
              75
            ],
            [
              67,
              76
            ],
            [
              71,
              74
            ],
            [
              71,
              82
            ],
            [
              72,
              75
            ],
            [
              73,
              76
            ],
            [
              74,
              75
            ],
            [
              74,
              76
            ],
            [
              75,
              76
            ],
            [
              77,
              79
            ],
            [
              77,
              80
            ],
            [
              77,
              81
            ],
            [
              77,
              82
            ],
            [
              77,
              83
            ],
            [
              77,
              84
            ],
            [
              78,
              79
            ],
            [
              78,
              80
            ],
            [
              78,
              81
            ],
            [
              78,
              85
            ],
            [
              78,
              86
            ],
            [
              78,
              87
            ],
            [
              82,
              85
            ],
            [
              83,
              86
            ],
            [
              84,
              87
            ],
            [
              85,
              86
            ],
            [
              85,
              87
            ],
            [
              86,
              87
            ]
          ],
          "degree_sequence": [
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            6,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            4,
            3,
            3,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2,
            2
          ]
        },
        "brute_force_definition_check": null,
        "reference_evaluator": null,
        "instance_passed": true
      }
    ],
    "all_passed": true
  },
  "runtime": {
    "created_at": "2026-08-18T19:54:45.643721+08:00",
    "command": [
      "experiments/certify_identifying_family.py",
      "--max-t",
      "8",
      "--max-r",
      "8",
      "--brute-force-order",
      "12",
      "--output",
      "output/family-reference.json"
    ],
    "python": "3.12.10 (tags/v3.12.10:0cc8128, Apr  8 2025, 12:21:36) [MSC v.1943 64 bit (AMD64)]",
    "platform": "Windows-11-10.0.26200-SP0",
    "dependencies": [
      "networkx==3.5"
    ],
    "inputs": [
      {
        "path": "experiments/certify_identifying_family.py",
        "bytes": 8338,
        "sha256": "91c0202535796d11c45fed62f23552592b643e9cf302cd0139c3e93faaf4bfbd"
      },
      {
        "path": "orchard/constructions/identifying_counterexamples.py",
        "bytes": 4370,
        "sha256": "ce098034702e09e4b5dd9debec1913e7bc07a6a18f56acccbca8840564d33dd5"
      }
    ]
  }
}


==> anc/output/small-witness-reference.json <==
{
  "candidate_id": "ORC-GRAPH-0003-CE-0001",
  "candidate": {
    "order": 8,
    "size": 11,
    "graph6": "GXFGXC",
    "edges": [
      [
        0,
        2
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        7
      ],
      [
        3,
        4
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        5,
        6
      ],
      [
        6,
        7
      ]
    ],
    "degree_sequence": [
      4,
      4,
      3,
      3,
      2,
      2,
      2,
      2
    ]
  },
  "explicit_relabeling": [
    2,
    5,
    0,
    1,
    3,
    7,
    4,
    6
  ],
  "explicit_relabeling_isomorphism": true,
  "independent_definition_check": {
    "tau_D": 7,
    "identifying_witness": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "identifying_cover_counts_by_size": {
      "0": 0,
      "1": 0,
      "2": 0,
      "3": 0,
      "4": 0,
      "5": 0,
      "6": 0,
      "7": 8,
      "8": 1
    },
    "rho": 1,
    "packing_witness": [
      0
    ],
    "tau_plus_rho": 8,
    "left_integer": 119,
    "right_integer": 118,
    "margin": -1,
    "holds": false,
    "diameter": 2
  },
  "reference_evaluator": {
    "eligible": true,
    "holds": false,
    "tau_D": 7,
    "witness": [
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "packing_witness": [
      0
    ],
    "cross_checked": true,
    "maximum_degree": 4,
    "margin_numerator": -1,
    "bound_numerator": 118,
    "bound_denominator": 17,
    "certificate": {
      "order": 8,
      "size": 11,
      "graph6": "GXFGXC",
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          7
        ],
        [
          3,
          4
        ],
        [
          4,
          5
        ],
        [
          4,
          6
        ],
        [
          5,
          6
        ],
        [
          6,
          7
        ]
      ],
      "degree_sequence": [
        4,
        4,
        3,
        3,
        2,
        2,
        2,
        2
      ]
    }
  },
  "independent_checker_agrees": true,
  "networkx_atlas_input": {
    "path": "networkx/generators/atlas.dat.gz",
    "bytes": 8887,
    "sha256": "73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d",
    "networkx_version": "3.5",
    "matches_pinned_metadata": true,
    "metadata": {
      "package": "networkx",
      "version": "3.5",
      "distribution_file": "networkx/generators/atlas.dat.gz",
      "source_url": "https://github.com/networkx/networkx/blob/networkx-3.5/networkx/generators/atlas.dat.gz",
      "bytes": 8887,
      "sha256": "73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d",
      "expected_counts_by_order": {
        "0": 1,
        "1": 1,
        "2": 2,
        "3": 4,
        "4": 11,
        "5": 34,
        "6": 156,
        "7": 1044
      },
      "expected_total": 1253
    }
  },
  "census_through_order_7": {
    "unlabeled_graphs_evaluated": 1253,
    "counts_by_order": {
      "0": 1,
      "1": 1,
      "2": 2,
      "3": 4,
      "4": 11,
      "5": 34,
      "6": 156,
      "7": 1044
    },
    "maximum_order": 7,
    "distance_between_components": "infinity",
    "identity_failures": 0,
    "minimum_margin": 0,
    "violation_count": 0,
    "violations": []
  },
  "induced_minimality": {
    "proper_induced_subgraphs_checked": 254,
    "violations": []
  },
  "runtime": {
    "created_at": "2026-08-18T19:54:44.164289+08:00",
    "command": [
      "experiments/certify_identifying_counterexample.py",
      "--output",
      "output/small-witness-reference.json"
    ],
    "python": "3.12.10 (tags/v3.12.10:0cc8128, Apr  8 2025, 12:21:36) [MSC v.1943 64 bit (AMD64)]",
    "platform": "Windows-11-10.0.26200-SP0",
    "dependencies": [
      "networkx==3.5"
    ],
    "inputs": [
      {
        "path": "experiments/certify_identifying_counterexample.py",
        "bytes": 8570,
        "sha256": "cd473751af6491b0e342642f8dac7c00fd0a014a93ab8ab6008c6ee07e76faf1"
      },
      {
        "path": "catalogues/networkx_atlas.json",
        "bytes": 476,
        "sha256": "a4ab7b9a1d85bdbca240dfadbf7768636c57f14fb56179daa51dba82fcc4edc6"
      },
      {
        "path": "<external>/atlas.dat.gz",
        "bytes": 8887,
        "sha256": "73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d"
      }
    ]
  },
  "certificate_passed": true
}


==> anc/output/stdlib-mckay-reference.json <==
{
  "implementation": "Python standard library only; no NetworkX imports",
  "canonical_run": true,
  "distance_between_components": "infinity",
  "catalogue_metadata": {
    "path": "mckay_catalogue.json",
    "sha256": "3b47f1e96e5aa296e556ecc89963d2ae6daccb4b8b43cfe9a4a4692df34de423",
    "data_page": "https://users.cecs.anu.edu.au/~bdm/data/graphs.html",
    "format_page": "https://users.cecs.anu.edu.au/~bdm/data/formats"
  },
  "audited_inputs": [
    {
      "name": "graph2.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph2.g6",
      "provided_filename": "graph2.g6",
      "bytes": 6,
      "records": 2,
      "unique_records": 2,
      "sha256": "b7cd2a004ade86133158ffa94292f1d79a1fa154874706bf33b9e841cd3fa4cb",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph3.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph3.g6",
      "provided_filename": "graph3.g6",
      "bytes": 12,
      "records": 4,
      "unique_records": 4,
      "sha256": "aefbaa12a956ed1f415fa897c455185134275a89a57ce1ef7d38f771c0d9129e",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph4.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph4.g6",
      "provided_filename": "graph4.g6",
      "bytes": 33,
      "records": 11,
      "unique_records": 11,
      "sha256": "c98e9d5ed38843ff55effb40b3ccc33e348027626268109e4811b64f4d7455ff",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph5.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph5.g6",
      "provided_filename": "graph5.g6",
      "bytes": 136,
      "records": 34,
      "unique_records": 34,
      "sha256": "9481bb6227eb9eb8e3de2a9d98ba29428dce99fb640bdb8f5752914b40ddc0fb",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph6.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph6.g6",
      "provided_filename": "graph6.g6",
      "bytes": 780,
      "records": 156,
      "unique_records": 156,
      "sha256": "3e854c54447bbde07316b94338a0b39ddb7d2c094dd63fb8867df829fdcc8043",
      "matches_pinned_metadata": true
    },
    {
      "name": "graph7.g6",
      "url": "https://users.cecs.anu.edu.au/~bdm/data/graph7.g6",
      "provided_filename": "graph7.g6",
      "bytes": 6264,
      "records": 1044,
      "unique_records": 1044,
      "sha256": "5a878f1a46606da4733df250bf9a412d6ae0b3c73c2112e25d66ba00ae565b56",
      "matches_pinned_metadata": true
    }
  ],
  "records": 1253,
  "unique_raw_records": 1253,
  "counts_by_order": {
    "0": 1,
    "1": 1,
    "2": 2,
    "3": 4,
    "4": 11,
    "5": 34,
    "6": 156,
    "7": 1044
  },
  "identity_failures": 0,
  "violations": 0,
  "minimum_margin": 0,
  "H22": {
    "n": 8,
    "m": 11,
    "Delta": 4,
    "tau_D": 7,
    "rho": 1,
    "tau_plus_rho": 8,
    "margin": -1,
    "holds": false
  },
  "H22_relabeling": [
    2,
    5,
    0,
    1,
    3,
    7,
    4,
    6
  ],
  "H22_relabeling_isomorphism": true,
  "created_at": "2026-08-18T11:54:46.194894+00:00",
  "evaluation_passed": true,
  "certificate_passed": true
}


==> anc/requirements-lock.txt <==
networkx==3.5


==> anc/requirements.txt <==
networkx==3.5


==> anc/tests/__init__.py <==




==> anc/tests/test_identifying_vertex_cover.py <==
from __future__ import annotations

import unittest
from itertools import combinations

import networkx as nx

from experiments.certify_identifying_counterexample import (
    census_through_seven,
    h22_relabeling_isomorphism,
    independent_evaluate,
)
from experiments.certify_stdlib_mckay import evaluate_graph6
from orchard.constructions.identifying_counterexamples import (
    FamilyParameters,
    construct,
    construct_chain,
    theoretical_chain_parameters,
    theoretical_parameters,
)
from orchard.evaluators.identifying_vertex_cover import (
    evaluate,
    identifying_vertex_cover_number,
    packing_number,
)


class IdentifyingVertexCoverTests(unittest.TestCase):
    def test_null_graph(self) -> None:
        graph = nx.empty_graph(0)
        result = independent_evaluate(graph)
        self.assertEqual((result["tau_D"], result["rho"]), (0, 0))
        self.assertEqual(result["tau_plus_rho"], 0)
        self.assertEqual(evaluate_graph6("?")["margin"], 0)

    def test_disconnected_distance_is_infinity(self) -> None:
        cases = {
            "A?": (0, 2),  # two isolated vertices
            "C_": (1, 3),  # K2 plus two isolated vertices
            "C`": (2, 2),  # two disjoint K2 components
        }
        for record, expected in cases.items():
            with self.subTest(record=record):
                graph = nx.from_graph6_bytes(record.encode("ascii"))
                nx_result = independent_evaluate(graph)
                stdlib_result = evaluate_graph6(record)
                self.assertEqual((nx_result["tau_D"], nx_result["rho"]), expected)
                self.assertEqual((stdlib_result["tau_D"], stdlib_result["rho"]), expected)
                self.assertEqual(nx_result["tau_plus_rho"], graph.number_of_nodes())

    def test_order_eight_witness_and_relabeling(self) -> None:
        graph = nx.from_graph6_bytes(b"GXFGXC")
        result = evaluate(graph, cross_check=True)
        self.assertEqual(result["tau_D"], 7)
        self.assertEqual(result["margin_numerator"], -1)
        self.assertTrue(h22_relabeling_isomorphism(graph))
        stdlib = evaluate_graph6("GXFGXC")
        self.assertEqual(
            (stdlib["n"], stdlib["m"], stdlib["Delta"], stdlib["tau_D"], stdlib["rho"]),
            (8, 11, 4, 7, 1),
        )

    def test_complete_atlas_census(self) -> None:
        census = census_through_seven()
        self.assertEqual(census["unlabeled_graphs_evaluated"], 1253)
        self.assertEqual(
            census["counts_by_order"],
            {0: 1, 1: 1, 2: 2, 3: 4, 4: 11, 5: 34, 6: 156, 7: 1044},
        )
        self.assertEqual(census["identity_failures"], 0)
        self.assertEqual(census["violation_count"], 0)
        self.assertEqual(census["minimum_margin"], 0)

    def test_base_family(self) -> None:
        for t in range(2, 5):
            for r in range(2, 5):
                parameters = FamilyParameters(t=t, r=r)
                graph = construct(parameters)
                theory = theoretical_parameters(parameters)
                result = evaluate(graph, cross_check=True)
                self.assertEqual(nx.diameter(graph), 2)
                self.assertEqual(result["tau_D"], theory["tau_D"])
                self.assertEqual(result["margin_numerator"], -(t - 1) * (r - 1))

    def test_chain_family(self) -> None:
        parameters = FamilyParameters(t=3, r=3)
        for copies in range(1, 6):
            graph = construct_chain(parameters, copies)
            theory = theoretical_chain_parameters(parameters, copies)
            self.assertEqual(graph.number_of_nodes(), theory["order"])
            self.assertEqual(graph.number_of_edges(), theory["size"])
            witness = graph.graph["packing_witness"]
            self.assertTrue(all(
                nx.shortest_path_length(graph, left, right) >= 3
                for left, right in combinations(witness, 2)
            ))
            self.assertEqual(theory["margin_numerator"], -2 * copies - 2)

    def test_complement_identity(self) -> None:
        graph = nx.path_graph(6)
        tau, _ = identifying_vertex_cover_number(graph)
        rho, _ = packing_number(graph)
        self.assertEqual(tau + rho, graph.number_of_nodes())


if __name__ == "__main__":
    unittest.main()


==> anc/tests/test_reproducibility.py <==
from __future__ import annotations

import json
import hashlib
import subprocess
import sys
import tempfile
import unittest
import zipfile
from pathlib import Path

import networkx as nx

from experiments.cross_check_catalogues import catalogue_multiset_comparison
from experiments.certify_identifying_counterexample import audit_atlas_input
from experiments.certify_stdlib_mckay import validate_catalogue_files
from orchard.artifacts import portable_command
from tools.build_release import build_release
from tools.generate_manifest import MANIFEST, ROOT, distributable_files, render_manifest


class ReproducibilityTests(unittest.TestCase):
    def test_runtime_commands_do_not_publish_absolute_paths(self) -> None:
        working_directory = Path("C:/release-root")
        command = [
            "python",
            "C:/release-root/experiments/check.py",
            "--input-dir",
            "C:/private-temp/catalogue",
            "relative-output.json",
        ]
        self.assertEqual(
            portable_command(command, working_directory),
            [
                "python",
                "experiments/check.py",
                "--input-dir",
                "<external>/catalogue",
                "relative-output.json",
            ],
        )

    def test_networkx_atlas_input_is_pinned(self) -> None:
        audit = audit_atlas_input()
        self.assertTrue(audit["matches_pinned_metadata"])
        self.assertEqual(audit["sha256"], "73fc416df0164923607751cb759f4ae81deb5f6550bf25be59c86de3b747e41d")
        self.assertEqual(audit["bytes"], 8887)

    def test_mckay_metadata_is_complete(self) -> None:
        path = ROOT / "catalogues" / "mckay_catalogue.json"
        metadata = json.loads(path.read_text(encoding="utf-8"))
        self.assertEqual(metadata["data_page"], "https://users.cecs.anu.edu.au/~bdm/data/graphs.html")
        self.assertEqual([entry["order"] for entry in metadata["files"]], list(range(2, 8)))
        self.assertEqual(sum(entry["records"] for entry in metadata["files"]) + 2, 1253)
        self.assertTrue(all(len(entry["sha256"]) == 64 for entry in metadata["files"]))

    def test_no_third_party_graph_data_or_bytecode_is_distributed(self) -> None:
        forbidden = [
            path for path in distributable_files()
            if path.is_file() and (path.suffix in {".g6", ".pyc"} or "__pycache__" in path.parts)
        ]
        self.assertEqual(forbidden, [])

    def test_manifest_matches_distribution(self) -> None:
        self.assertTrue(MANIFEST.is_file(), "run python -m tools.generate_manifest")
        self.assertEqual(MANIFEST.read_text(encoding="ascii"), render_manifest())
        entries = [line.split("  ", 1)[1] for line in MANIFEST.read_text(encoding="ascii").splitlines()]
        expected = [path.relative_to(ROOT).as_posix() for path in distributable_files()]
        self.assertEqual(entries, expected)

    def test_release_builder_refuses_stale_manifest(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory) / "supplement"
            root.mkdir()
            (root / "README.md").write_text("current\n", encoding="utf-8")
            manifest = root / "SHA256SUMS.txt"
            manifest.write_text(f"{'0' * 64}  README.md\n", encoding="ascii")
            output = Path(directory) / "release.zip"
            with self.assertRaisesRegex(RuntimeError, "stale"):
                build_release(output, root, manifest)
            self.assertFalse(output.exists())

    def test_readme_local_artifacts_are_ignored_but_source_changes_fail_closed(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory) / "supplement"
            (root / "orchard").mkdir(parents=True)
            (root / "output").mkdir()
            (root / "README.md").write_text("release input\n", encoding="utf-8")
            (root / "orchard" / "module.py").write_text("VALUE = 1\n", encoding="utf-8")
            (root / "output" / "result-reference.json").write_text("{}\n", encoding="utf-8")
            manifest = root / "SHA256SUMS.txt"
            original_manifest = render_manifest(root)
            manifest.write_text(original_manifest, encoding="ascii", newline="\n")

            # Simulate the documented order: root-local venv, downloaded data,
            # reproduced output, release archive, and external digest sidecar.
            bytecode = root / ".venv" / "Lib" / "site-packages" / "cached.pyc"
            bytecode.parent.mkdir(parents=True)
            bytecode.write_bytes(b"local bytecode")
            local_graph = root / "downloads" / "graph2.g6"
            local_graph.parent.mkdir()
            local_graph.write_bytes(b"A?\n")
            (root / "output" / "result-reproduced.json").write_text("{}\n", encoding="utf-8")
            output = root / "identifying-vertex-cover-supplement-v0.3-reproducible.zip"
            sidecar = root / f"{output.name}.sha256"
            sidecar.write_text("local sidecar\n", encoding="ascii")

            self.assertEqual(render_manifest(root), original_manifest)
            build_release(output, root, manifest)
            with zipfile.ZipFile(output) as archive:
                names = set(archive.namelist())
            self.assertEqual(
                names,
                {"README.md", "SHA256SUMS.txt", "orchard/module.py", "output/result-reference.json"},
            )

            injected = root / "orchard" / "injected.py"
            injected.write_text("MALICIOUS = True\n", encoding="utf-8")
            with self.assertRaisesRegex(RuntimeError, "stale"):
                build_release(output, root, manifest)
            injected.unlink()

            (root / "README.md").write_text("silently modified\n", encoding="utf-8")
            with self.assertRaisesRegex(RuntimeError, "stale"):
                build_release(output, root, manifest)

    def test_bad_input_removes_stale_success_output(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            output = root / "reproduced.json"
            output.write_text('{"certificate_passed": true, "stale": true}', encoding="utf-8")
            completed = subprocess.run(
                [
                    sys.executable,
                    "-m",
                    "experiments.certify_stdlib_mckay",
                    "--input-dir",
                    str(root / "missing-inputs"),
                    "--output",
                    str(output),
                ],
                cwd=ROOT,
                capture_output=True,
                text=True,
                check=False,
            )
            self.assertNotEqual(completed.returncode, 0)
            self.assertFalse(output.exists())

    def test_custom_metadata_is_noncanonical_by_default(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            custom = root / "metadata.json"
            custom.write_bytes((ROOT / "catalogues" / "mckay_catalogue.json").read_bytes())
            output = root / "reproduced.json"
            output.write_text('{"certificate_passed": true}', encoding="utf-8")
            completed = subprocess.run(
                [
                    sys.executable,
                    "-m",
                    "experiments.certify_stdlib_mckay",
                    "--metadata",
                    str(custom),
                    "--input-dir",
                    str(root),
                    "--output",
                    str(output),
                ],
                cwd=ROOT,
                capture_output=True,
                text=True,
                check=False,
            )
            self.assertNotEqual(completed.returncode, 0)
            self.assertIn("noncanonical", completed.stderr)
            self.assertFalse(output.exists())

    def test_duplicate_raw_records_are_rejected(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            data = b"A?\nA?\n"
            (root / "graph2.g6").write_bytes(data)
            metadata = {
                "files": [{
                    "name": "graph2.g6",
                    "url": "https://invalid.example/graph2.g6",
                    "order": 2,
                    "records": 2,
                    "bytes": len(data),
                    "sha256": hashlib.sha256(data).hexdigest(),
                }]
            }
            with self.assertRaisesRegex(ValueError, "validation failed"):
                validate_catalogue_files(metadata, root)

    def test_exact_cross_catalogue_comparison(self) -> None:
        records = ["?", "@", "A?", "A_", "B?", "BO", "BW", "Bw"]
        atlas = [graph for graph in nx.graph_atlas_g() if graph.number_of_nodes() <= 3]
        comparison = catalogue_multiset_comparison(records, atlas)
        self.assertTrue(comparison["sets_equal"])
        self.assertEqual(comparison["matched_isomorphism_classes"], 8)


if __name__ == "__main__":
    unittest.main()


==> anc/tools/__init__.py <==
"""Release and integrity tooling for supplement v0.3."""


==> anc/tools/build_release.py <==
from __future__ import annotations

import argparse
import hashlib
import zipfile
from pathlib import Path, PurePosixPath

from tools.generate_manifest import MANIFEST, ROOT, render_manifest


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def assert_manifest_current(root: Path, manifest: Path) -> None:
    if not manifest.is_file():
        raise RuntimeError(f"missing manifest: {manifest}")
    actual = manifest.read_text(encoding="ascii")
    expected = render_manifest(root)
    if actual != expected:
        raise RuntimeError(
            "SHA256SUMS.txt is stale; run `python -m tools.generate_manifest` "
            "and the full test suite before building"
        )


def manifest_files(root: Path, manifest: Path) -> list[Path]:
    """Parse the manifest as the explicit release allowlist."""
    files: list[Path] = []
    previous = ""
    seen: set[str] = set()
    for line_number, line in enumerate(manifest.read_text(encoding="ascii").splitlines(), 1):
        try:
            digest, relative_text = line.split("  ", 1)
        except ValueError as error:
            raise RuntimeError(f"malformed manifest line {line_number}") from error
        relative = PurePosixPath(relative_text)
        if (
            len(digest) != 64
            or any(character not in "0123456789abcdef" for character in digest)
            or relative.is_absolute()
            or ".." in relative.parts
            or relative_text in seen
            or (previous and relative_text <= previous)
        ):
            raise RuntimeError(f"unsafe or noncanonical manifest line {line_number}")
        seen.add(relative_text)
        previous = relative_text
        path = root.joinpath(*relative.parts)
        if not path.is_file() or sha256_file(path) != digest:
            raise RuntimeError(f"manifest entry does not match disk: {relative_text}")
        files.append(path)
    return files


def build_release(output: Path, root: Path = ROOT, manifest: Path | None = None) -> None:
    manifest = manifest or root / "SHA256SUMS.txt"
    assert_manifest_current(root, manifest)
    files = [*manifest_files(root, manifest), manifest]
    output.parent.mkdir(parents=True, exist_ok=True)
    temporary = output.with_suffix(output.suffix + ".tmp")
    temporary.unlink(missing_ok=True)
    try:
        with zipfile.ZipFile(temporary, "w", compression=zipfile.ZIP_DEFLATED) as archive:
            for path in sorted(files, key=lambda item: item.relative_to(root).as_posix()):
                relative = path.relative_to(root).as_posix()
                if path.suffix in {".g6", ".pyc"} or "__pycache__" in path.parts:
                    raise RuntimeError(f"forbidden release member: {relative}")
                info = zipfile.ZipInfo(relative, date_time=(2026, 8, 18, 0, 0, 0))
                info.compress_type = zipfile.ZIP_DEFLATED
                info.external_attr = 0o644 << 16
                archive.writestr(info, path.read_bytes())
        temporary.replace(output)
    except BaseException:
        temporary.unlink(missing_ok=True)
        raise


def main() -> None:
    parser = argparse.ArgumentParser(description="Build deterministic public supplement zip")
    parser.add_argument(
        "--output",
        type=Path,
        default=ROOT.parent / "identifying-vertex-cover-supplement-v0.3-reproducible.zip",
    )
    arguments = parser.parse_args()
    build_release(arguments.output, ROOT, MANIFEST)
    print(f"archive={arguments.output.resolve()}")
    print(f"sha256={sha256_file(arguments.output)}")


if __name__ == "__main__":
    main()


==> anc/tools/generate_manifest.py <==
from __future__ import annotations

import hashlib
import os
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
MANIFEST = ROOT / "SHA256SUMS.txt"

# These paths are created by the documented reproduction workflow and are not
# release inputs. Directory pruning is deliberate: a virtual environment can
# contain tens of thousands of files, including bytecode and vendored data.
IGNORED_ROOT_DIRECTORIES = frozenset(
    {".git", ".pytest_cache", ".venv", "build", "dist", "downloads", "external_data", "local-data", "venv"}
)
IGNORED_ANYWHERE_DIRECTORIES = frozenset({"__pycache__"})


def is_ignored_directory(relative: Path) -> bool:
    return (
        bool(relative.parts)
        and (
            relative.parts[0] in IGNORED_ROOT_DIRECTORIES
            or relative.name in IGNORED_ANYWHERE_DIRECTORIES
        )
    )


def is_documented_local_artifact(relative: Path) -> bool:
    if not relative.parts:
        return False
    if relative.parts[0] in IGNORED_ROOT_DIRECTORIES:
        return True
    if any(part in IGNORED_ANYWHERE_DIRECTORIES for part in relative.parts):
        return True
    if relative.suffix == ".pyc" or relative.name.endswith(".tmp"):
        return True
    if relative.parent == Path("output") and relative.name.endswith("-reproduced.json"):
        return True
    if len(relative.parts) == 1 and (
        relative.suffix == ".zip" or relative.name.endswith(".zip.sha256")
    ):
        return True
    return False


def is_distributable(path: Path, root: Path = ROOT) -> bool:
    relative = path.relative_to(root)
    return (
        path.is_file()
        and relative.as_posix() != "SHA256SUMS.txt"
        and not is_documented_local_artifact(relative)
    )


def distributable_files(root: Path = ROOT) -> list[Path]:
    files: list[Path] = []
    for directory, directory_names, file_names in os.walk(root, followlinks=False):
        directory_path = Path(directory)
        relative_directory = directory_path.relative_to(root)
        directory_names[:] = sorted(
            name
            for name in directory_names
            if not is_ignored_directory(relative_directory / name)
        )
        for name in sorted(file_names):
            path = directory_path / name
            if is_distributable(path, root):
                relative = path.relative_to(root)
                if relative.suffix == ".g6":
                    raise RuntimeError(
                        f"graph6 data outside an ignored local-data directory: {relative.as_posix()}"
                    )
                files.append(path)
    return sorted(files, key=lambda path: path.relative_to(root).as_posix())


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def render_manifest(root: Path = ROOT) -> str:
    return "".join(
        f"{sha256_file(path)}  {path.relative_to(root).as_posix()}\n"
        for path in distributable_files(root)
    )


def main() -> None:
    MANIFEST.write_text(render_manifest(ROOT), encoding="ascii", newline="\n")
    print(f"wrote {MANIFEST} with {len(distributable_files())} entries")


if __name__ == "__main__":
    main()

